Srijika: OpenType-Layout-Reusing Font Restyling for Nine Indic Scripts

We present Srijika, a system for producing installable OpenType fonts for nine Brahmic scripts: Devanagari, Tamil, Bengali, Telugu, Kannada, Malayalam, Gujarati, Gurmukhi, and Odia. Rather than generating fonts from scratch, Srijika restyles glyph outlines from shaping-complete template fonts. It preserves the template's cmap and GSUB closure and its GPOS data under a documented metric policy, making every output a complete font by construction. This addresses a central challenge of Indic font generation: hundreds to thousands of conjuncts, half forms, and matra variants must remain mutually consistent under OpenType shaping. Srijika produces 66 TTFs: 57 curated presets and nine open-vocabulary showcase fonts. All pass the OpenType Sanitizer, while HarfBuzz and CoreText reproduce the template glyph-ID sequences on conjunct-heavy probes. A full-closure audit covering 80,915 glyphs and 54,812 anchors quantifies metric changes. Natural-language style selection uses Lipika, a retrieval index over approximately 650 open-license font families. A reference-conditioned latent diffusion model redraws template glyphs in the selected style, followed by content gating, harmonization, and shaped-cluster verification with fallback to template outlines. We evaluate against no-learning baselines. On diffusion-training-family-held-out SSIM gates, template copying outperforms generation on 50 of 56 faces. Style movement is measurable only with an internal same-model embedding whose training corpus includes the held-out families, so these results require caution. A learned baseline, independent style metric, and human study are outside this report's scope. Our contributions are the layout-reusing formulation and pipeline, its nine-script audit and benchmark, and a negative-results catalogue covering failed conditioning, objective choices, and data-hull limits of reference-guided restyling.

==> anc/benchmark_v1_freeze.json <==
{
 "version": "benchmark_v1",
 "date": "2026-09-02",
 "rng": "numpy default_rng(24), per-face permutation of ok-units; first 6 = references, next 64 = scored targets",
 "diffusion_seeds": [
  7,
  1,
  2
 ],
 "guidance": 3.0,
 "steps": 50,
 "k_refs": 6,
 "metrics": {
  "ssim": "11x11 gaussian sigma 1.5 (eval.py)",
  "closure": "(s_gen-s_tpl)/(s_real-s_tpl), unclipped, six-ref Lipika centroid",
  "primary_unit": "held-out family; script macro secondary"
 },
 "methods": [
  "template_copy",
  "morphology_target_oracle_diagnostic",
  "geometric_tile_space_and_assembled_ttf",
  "srijika"
 ],
 "training": "single model, from scratch, all nine packs uniformly concatenated, both strata + val excluded; no resume from any checkpoint that saw a held-out family",
 "scripts": {
  "deva": {
   "pack": "gen/deva_v1/pack2",
   "template": "data/fonts/google/mukta/Mukta-Regular.ttf",
   "id_test": [
    "Glegoo",
    "Karma",
    "Khand"
   ],
   "ood_test": [
    "Modak"
   ],
   "ood_faces": 1,
   "val": [
    "Jaldi",
    "Martel Sans",
    "Sarala",
    "Tillana"
   ],
   "train_families": 56,
   "fonts_benchmark_sha256": "662056cf22bfd7829f89a660a5c60f03de2d1deab1936affc800ffe15cf69ea3"
  },
  "tami": {
   "pack": "gen/tami_v1/pack",
   "template": "data/fonts/google/muktamalar/MuktaMalar-Regular.ttf",
   "id_test": [
    "Karla Tamil Upright",
    "Meera Inimai"
   ],
   "ood_test": [
    "Coiny"
   ],
   "ood_faces": 1,
   "val": [
    "Lohit Tamil",
    "Noto Serif Tamil"
   ],
   "train_families": 14,
   "fonts_benchmark_sha256": "f5ece9a951a47fd6d1fd48a5437989b8aa49e40535431d1458b983b0072fd46e"
  },
  "beng": {
   "pack": "gen/beng_v1/pack",
   "template": "data/fonts/google/hindsiliguri/HindSiliguri-Regular.ttf",
   "id_test": [
    "Mina",
    "Tiro Bangla"
   ],
   "ood_test": [
    "Alkatra"
   ],
   "ood_faces": 5,
   "val": [
    "Lohit Bengali",
    "Noto Serif Bengali"
   ],
   "train_families": 7,
   "fonts_benchmark_sha256": "713ad7a489aa7e25eb55d4abdb8b8909ddbcdad47e91f8a21d72c465f54abe77"
  },
  "telu": {
   "pack": "gen/telu_v1/pack",
   "template": "data/fonts/google/mandali/Mandali-Regular.ttf",
   "id_test": [
    "Chathura",
    "Ravi Prakash",
    "Sirivennela",
    "Tenali Ramakrishna"
   ],
   "ood_test": [
    "Akaya Telivigala"
   ],
   "ood_faces": 1,
   "val": [
    "Noto Sans Telugu",
    "Ponnala",
    "Ramabhadra",
    "Timmana"
   ],
   "train_families": 18,
   "fonts_benchmark_sha256": "45822a66d4ad8de9aefdb7e04b7e7ccaea27f7f9bb05605fceb5271afdb78254"
  },
  "kann": {
   "pack": "gen/kann_v1/pack",
   "template": "data/fonts/google/balootamma2/BalooTamma2[wght].ttf",
   "id_test": [
    "Noto Serif Kannada"
   ],
   "ood_test": [
    "Akaya Kanadaka"
   ],
   "ood_faces": 1,
   "val": [
    "Hind Mysuru",
    "Noto Sans Kannada"
   ],
   "train_families": 7,
   "fonts_benchmark_sha256": "913008d449a4508839d2fbf61659f52a4791785d085c55bfdce38b52fef37e49"
  },
  "mala": {
   "pack": "gen/mala_v1/pack",
   "template": "data/fonts/extra/meera/Meera.ttf",
   "id_test": [
    "Lohit Malayalam",
    "RIT Panmana",
    "RIT TN Joy",
    "RIT Uroob"
   ],
   "ood_test": [
    "Chilanka"
   ],
   "ood_faces": 1,
   "val": [
    "RIT Ala",
    "RIT Bahadur",
    "RIT Chingam",
    "RIT Meera New"
   ],
   "train_families": 26,
   "fonts_benchmark_sha256": "90826f774ab57c5cbf99f341103fa4591030d66a13ce819600402d8164cdcef9"
  },
  "guja": {
   "pack": "gen/guja_v1/pack",
   "template": "data/fonts/google/muktavaani/MuktaVaani-Regular.ttf",
   "id_test": [
    "Kumar One Outline",
    "Mogra"
   ],
   "ood_test": [
    "Shrikhand"
   ],
   "ood_faces": 1,
   "val": [
    "Kumar One",
    "Mukta Vaani"
   ],
   "train_families": 8,
   "fonts_benchmark_sha256": "450b9f22d78d42ad67972a8ded17088d9f3786372f42c73ce5a54c31009839e7"
  },
  "gurm": {
   "pack": "gen/gurm_v1/pack",
   "template": "data/fonts/google/muktamahee/MuktaMahee-Regular.ttf",
   "id_test": [
    "Tiro Gurmukhi",
    "Braah One"
   ],
   "ood_test": [
    "Langar"
   ],
   "ood_faces": 1,
   "val": [
    "BhuTuka Expanded One"
   ],
   "train_families": 6,
   "fonts_benchmark_sha256": "5c38f1740c813d767e82ef0ecc388cbd09e2097368ff2b82f1b6559056c01598"
  },
  "odia": {
   "pack": "gen/odia_v1/pack",
   "template": "data/fonts/google/notosansoriya/NotoSansOriya[wdth,wght].ttf",
   "id_test": [
    "Noto Serif Oriya",
    "Lohit Oriya"
   ],
   "ood_test": [
    "Alkatra"
   ],
   "ood_faces": 5,
   "val": [
    "lipipragatuchhi"
   ],
   "train_families": 3,
   "fonts_benchmark_sha256": "7e1b628f073d349e834572c3e6645ebd8c2069a617c4be94eab768398d9b4524"
  }
 },
 "prompts_ref": "srijika_prereg_draft.md section 2 (36 prompts, 4/script)",
 "training_recipe": {
  "run": "gen-bench-v1",
  "steps": 168000,
  "bs": 64,
  "lr": 0.0001,
  "k_refs": 6,
  "resume": null,
  "content_ckpt": null,
  "pack_weights": null,
  "compile": false,
  "packs": "all nine, uniform concatenation",
  "split_source": "fonts_benchmark.json per pack"
 }
}

==> anc/sha256_manifest.csv <==
file,role,sha256
AbrilMukta.ttf,repaired_artifact,7a334c822778177028ccbf69b77025397472387df9d41ca497cc9d93b44258f7
AkayaKanadakaKannada.ttf,repaired_artifact,5f179d73cf1512daf3da3eef1f9e8ff352df57c3401f640a3bb9cd713f49735f
AlfaSlabMukta.ttf,repaired_artifact,166e07c1cf4151aa756a3baf5df1db3345e2e1879775211c15d7068ef5725209
AlkatraBangla.ttf,repaired_artifact,ad64ade9709e083981626ba7c5c9a67ce43617175b199fe504a7cd5539fac4ab
AlkatraOdia.ttf,repaired_artifact,bb2c7424fd92f0893386fbf9cf84ea21dc20b949cee071ee26ec66e22473c175
AntonBangla.ttf,repaired_artifact,0d45fb1550cea9931c9abfd95c47cc228db7335eafe88b6518bc6cd411d7fed3
AntonGujarati.ttf,repaired_artifact,c1c71d1bd97be73eb00b040db99725c8807ba4de9d8ea398c3cbd00b67bd0b2c
AntonGurmukhi.ttf,repaired_artifact,c8484e02fe640cdcf7818a5e3cab1810a8d0bdaad6657780f917042a2314dd7a
AntonKannada.ttf,repaired_artifact,eb75e9d643018a2d486ef62d7dd1d79e34311a007f39eaa785f5f722b029a1d4
AntonMukta.ttf,repaired_artifact,bed0e25ac3b47e40b895d377a025f982f0656a8ab47b80a51b38ae3aaa28f283
AntonOdia.ttf,repaired_artifact,cf5b109f7d1b71c85ef60e0729fe18393ca11cc3202a197f067c58ad243caaf8
BangersBangla.ttf,repaired_artifact,e3ede91ef9425be68fe190450e7afb3427a16939579ac11770bdfff74b8f5f93
BangersGujarati.ttf,repaired_artifact,1aead6c1a1ecd468b5c56bdc5b8b211769cceb355f4fc48a023c004461436a79
BangersGurmukhi.ttf,repaired_artifact,2e683783658c248770f9b2a4373c32d6c2f2f0b394bafb896a1e33edfb1b9859
BangersKannada.ttf,repaired_artifact,845304b6c746bae03a6472bb292d0fe9d37fb2587b431ba579a1983efda6a3b8
BangersMukta.ttf,repaired_artifact,10c6149cd10bfba16b25d7a2f9c875901ecb79e391d5c56f6a5bbc785bd353da
BebasMukta.ttf,repaired_artifact,94e7a8e0b96835466afcf790d0a3d0e78649a1cb26687066fea8635c9dcc9f21
BenneKannada.ttf,repaired_artifact,c78ead722171ec55368214f3a76cff375ba2f0996003540b0ea98c24ff4ad631
BhuTukaGurmukhi.ttf,repaired_artifact,abb30d979638f5d6ba89c533dbfa70c7776ab43957074430099ec4bd8086f21a
CaveatBangla.ttf,repaired_artifact,b23148e14113a02de07daf6083f1d4f2c6eddbd4b4265b4d17dfa8e993094d96
CaveatGujarati.ttf,repaired_artifact,bbd4c2b72d3842232c8c8a2f1f98fb6d29566fa3530c51f68161084cfcef3ddf
CaveatGurmukhi.ttf,repaired_artifact,db5b28025a68ec49cd97c7d41261a9ff3f78889b946a49a6159cca11568fe7ab
CaveatKannada.ttf,repaired_artifact,a76e4a121cfebbe5a32c955afc4b3c4236b51a12bdab4a4682b08437576a14a0
CaveatMalayalam.ttf,repaired_artifact,25ef661bf4843cd40978e52288705e76a94b85835210aab14e17e051cac01db0
CaveatMukta.ttf,repaired_artifact,f7065a639521db6ecc914fe715e7002f54f77d3a2f632b3ad1e91ebf8511034b
CaveatOdia.ttf,repaired_artifact,fe9695e108d6c79b75bef326a7196a4b7b26a197e3fbac2b335136e98e321e7a
CaveatTelugu.ttf,repaired_artifact,be25d7150ccdae4cfbf3e46c5759af5c958a45103a088256be2bcec986fc7a6c
ChilankaMalayalam.ttf,repaired_artifact,c8c1600df8bd97b56fa229f7140ace46d004608acc38173490ed0feaf4aa39a9
CinzelMukta.ttf,repaired_artifact,e1edf0ca83588ca4c31e87d96791ac99191fc3422ceaaacb16234fccb599faa6
ComfortaaMukta.ttf,repaired_artifact,8f2a32ecf490a0c56b3d3eaa3fd2279412e0b17e6512fb22db472b1d7aaca41f
DancingMukta.ttf,repaired_artifact,d63dcddc41da5988bdebfbb16a0a270e84276ee5293b87ca48b34a8eaba1e655
FarsanGujarati.ttf,repaired_artifact,34d5cc888c7b1e935f616ddb0518a9904bdd5ed68624d946e37d773170bd6f3b
FredokaMukta.ttf,repaired_artifact,ae71f477965629c8106a307dadc0623105ac5048eb504f3040f72cb34fb74fec
GaladaBangla.ttf,repaired_artifact,1d1acc344e5d7faf3784c61f4719daddfc5febc194cd7483a15f4270fba84222
GayathriMalayalam.ttf,repaired_artifact,824daad9cec058ade1785eab0e009bf3a3ead415b99a62b91230bd3b479e2a70
GiduguTelugu.ttf,repaired_artifact,236854cfebf70fbb9f28c16c79f118e788be050283a7cb59cedbe70e927148d6
JainiPurvaMukta.ttf,repaired_artifact,4e555a0b69c6d6e5359f8d61023990fb1f19606fc4264ee5860e2920a145237d
KalamMukta.ttf,repaired_artifact,d6a5c60b9bf16ed26fb1bd76ae30e7b77f1e386374f8065023811e930f2298fe
LobsterBangla.ttf,repaired_artifact,3037e2dcce100731f70058313515908d2db8be792f09d303def392e0aeb5e78f
LobsterGujarati.ttf,repaired_artifact,1765b23b9e6efb09de5c24010c8533d2f8cf77082b248964624324d4162d440d
LobsterGurmukhi.ttf,repaired_artifact,86f8d3df616777b77db2d235bda95fabf11589f1df2a23a1b26cf10e89689ffa
LobsterKannada.ttf,repaired_artifact,03e9653c0f4e5fc7fc28a540bca4862bf3d734eb8ecd68c30cc321bc26b3565e
LobsterMalayalam.ttf,repaired_artifact,af91dc5631cb868dd8cad8c27c906ac0f52ca900cc08f37db2edfa1fb3344124
LobsterMukta.ttf,repaired_artifact,da9bbe2a8a8ec3ec5c88dc3fa86aaf121dda44395a43480442accdc294129c21
LobsterOdia.ttf,repaired_artifact,ba1a59a7a2ff5d1c1e1b4e0ac8bdf4f95eeb882b7697a698c6a2a24da2171224
LobsterTelugu.ttf,repaired_artifact,dbb5a765b784923d5779048fe2c8252662854bea00eb26a6b043501ba79bd711
PacificoBangla.ttf,repaired_artifact,f803164cbc322c59596452edb4e775dc8a9cfb025fada7ce51a22a1d36e36f64
PacificoMalayalam.ttf,repaired_artifact,938449084ba7bf8c56d879e9f5a51e8d9f51da61a7d9e80c521c89a2e9e74536
PacificoMukta.ttf,repaired_artifact,ad98635637511e5ba2a627713fb0384321ee4cac04391cadf2a3139c0787053e
PacificoOdia.ttf,repaired_artifact,5f4dbc4f6f148a56a5d2f5a2a251699f73349efe652850891cccb79083de0aea
PacificoTelugu.ttf,repaired_artifact,a711564c365cd975a910c9896bdd756c44fe3128a0d890042f5a88dee4e100ad
PlayfairBangla.ttf,repaired_artifact,24534ef3c5104ee6809bf489a350fefaa3f31c28b901d6b9772bdc9faae3afa1
PlayfairMukta.ttf,repaired_artifact,e88e2effe488b54d9cc5ec5931571c558366abf12afb477d89b4191e1ee76761
ShrikhandGujarati.ttf,repaired_artifact,97c068487f542d7ec76e9dae35d6c39e57683100c00ebe3e2eb1d4b21571230c
SpecialEliteMukta.ttf,repaired_artifact,055d4cf18df3b33b3651c4dc3ae9d4f258a8c3b1817754bf61f5f5782793f160
SurannaTelugu.ttf,repaired_artifact,533a2de640e55920f6d5b0392dbf82136a7f029eb82f90530a618c3db545b977
YatraOneMukta.ttf,repaired_artifact,dee037bba3092a0ab76d4c7351c8334b6e5569b905ae4e634e685c69b0bf962a
bengali.ttf,repaired_artifact,034be47807883796363620ba1e918db0b0bd1116a41457ad085265bcca34ad66
devanagari.ttf,repaired_artifact,78f42941c9dec2cb3adbf56edcc54c425c942f0b074a29360aecab77c952a251
gujarati.ttf,repaired_artifact,65cd93233549a7cdd32908c49820d3e61729571196aefcb3a50a4f66a0216032
gurmukhi.ttf,repaired_artifact,a46d73b5fbe2c43edc366bde8e6647923aa5742ce8e8a545a15f4f65ede00a1b
kannada.ttf,repaired_artifact,e83717aed7bbf4e175a8b0eff96f454d52f8d7d006e07db1569763dff6462605
malayalam.ttf,repaired_artifact,62059f5120bfa7bf78a42317b066970401edd6244b16b1cc2d77230750e1db4e
odia.ttf,repaired_artifact,c2260f458f533b86bfcdc0339f0ea825172f390ea296b72a2358ce70d922f823
tamil.ttf,repaired_artifact,b70c3c943247b05d627c8e7d49406f0e013512401940e19d2a80920e7885da6c
telugu.ttf,repaired_artifact,80e24d22aba6a90ebacc1cb10eec9403b3e4d614f907bfe5239d87c911f03cb2
BalooDa2[wght].wght400.ttf,template,52cf5fc4d49cb69a76f83362dcd3d5fa3478fd847cac8ad4966ad896d5dda469
BalooTamma2[wght].wght400.ttf,template,08069365ca977af88a862b618191f607737e43042ba293f93290f08cbb38545c
Hind-Regular.ttf,template,01de158022f53077b52303e46de3b0ab5fb245222a7ffe25a2a57fdd9e969162
Mandali-Regular.ttf,template,8ba4663d114aff639e4974b65795353c193272026308608d95770aaaa6afd806
Meera.ttf,template,2ed5284289a42168dfac3227dc3d6c8da7169249dc5f822f8b4424fd5731bf67
Mukta-Regular.ttf,template,2958e4af564507df2a856164df6f9978dacb03f999a4f34a0c269dc8a4de9688
MuktaMahee-Regular.ttf,template,100eb35bf7a96697897bec747b423034a7c322e8ce314628a50a69936e2766e2
MuktaMalar-Regular.ttf,template,51904041260855ef4ba2bf845c9bc6511ea330157b704a44c85b029195d32a73
MuktaVaani-Regular.ttf,template,296f0086902c79f422d9c4a9a03b6e42433a5e7b5e213e7e00f2d1c8fd4f266c
NotoSansOriya-wght400.ttf,template,f7eb017bcdf57bb25b94965955e13ffdafea691b355f410570b1cf9df3e54924
Poppins-Regular.ttf,template,7e65201e9b79159e2300267cc885e16c8dcef2424cdfa09a29bfb0980a94a7ba
fb_fixed.json,validation_log,2ac5f79b2f2bcd146b84d6e5ca17fdf7e2d795e3694e7cfe0811f3c21bd71702
ots_results.json,validation_log,1181045dd818070ce77641a6018ea133ecc4b0b6029b0dd2b87afa6006f6827b
closure_audit.json,validation_log,10db9240d1ef762b380583b6b99768d1492dcac4a6b41bbf23e0b0db8cb72882
GeomBeng.ttf,geometric_baseline_font,8614892d6b34f410748dbdc7b5c236e9ac7c2225e8b5ee0c1b1fffa23634cd5c
GeomDeva.ttf,geometric_baseline_font,bc0fb45fed0b2630ca4e3adb6eced00068fdc62ddd8e797696d4d908534bc40b
GeomGuja.ttf,geometric_baseline_font,a92afd8fe578394ab789c14de41735671a13945389775d86e6aec8c869d3610d
GeomGurm.ttf,geometric_baseline_font,053e72ac929bcd7504be5bec717ead2acdc382f385cd73d738ae2685627afb2e
GeomKann.ttf,geometric_baseline_font,2fcdc3d4c791371d1d7e2da6de1e2ec12ce7260e183ca1e596c5650b0eb12701
GeomMala.ttf,geometric_baseline_font,9b0b821935de8f3f2dbe60f8f01fe5a156ec2f8ba3b42424ab4d451820756485
GeomOdia.ttf,geometric_baseline_font,b7868195e2740ec2b5fc59f2d45f4e7abed059359bcc4b7febb66cd37455ef48
GeomTami.ttf,geometric_baseline_font,3851882ecd0956b67d8637716aae8f271b228863b103f9f312b45bfce8df07cc
GeomTelu.ttf,geometric_baseline_font,ba66b2bcf79be190b28d920be41e40afbe7448d6652886bc8bd395134d5cc643
AlkatraOdiaHeldout.ttf,heldout_gen-v3.11_seed7_g3,03560c71c59f961486aa2b01a6689fe72a68990cdfc398e5db22db9267bc7b55
tail_render_audit.csv,validation_log,ec5c5ae70dda380eae825129c90d09a848337fb0f501c7ec5f2dc8ba2fc6937f


==> anc/srijika_human_eval_protocol_sketch.md <==
# Protocol sketch (future work): Blinded human evaluation of restyled Indic fonts for nine Brahmic scripts

Status: FUTURE WORK — not preregistered, no study planned or conducted within the
scope of the Srijika paper. This document accompanies the paper supplement as a
design sketch for a later human evaluation; no ratings have been collected. If a
study is undertaken, this sketch should be finalized and registered (OSF or
equivalent) before any study-model training run.

## 1. Design overview

Three-arm, within-prompt, blinded comparison of installable TTFs:
  A. Template copy (the script's shaping-complete template, unmodified outlines)
  B. Reference-only geometric transform font (one global (sx, sy, weight-radius)
     tuple estimated from the six reference tiles; assembled through the same
     vectorize/metric/assembly pipeline as Srijika)
  C. Srijika (full reference-conditioned diffusion + verification pipeline)

All arms shaped and rendered identically (HarfBuzz; matched point sizes;
identical strings; identical page layout; method identity hidden and order
randomized per rater).

## 2. Frozen materials (to be locked BEFORE the study training run)

- Prompts: 36 total, 4 per script: one genre-matched ("a rounded friendly
  body-text face"), one compositional ("heavy slab with thin joins"), one
  ambiguous ("a font that feels like monsoon"), one style-OOD ("ultra-black
  brush display").
- ID/OOD family manifests for all nine scripts (both strata excluded from
  training simultaneously), template files, six-reference selection rule
  (rng-seed-24 protocol), diffusion seeds {7, 1, 2}, guidance 3, 50 steps.
- Baseline implementations (this repo, commit-pinned), metric definitions
  (SSIM, Lipika similarity-gap closure), and all artifact QA gates
  (ots pass; tail rendered-context audit with template-controlled overlap;
  unsafe cases moved to fallback before freezing artifacts).
- SHA-256 of every dataset manifest, config, checkpoint, and shipped TTF.

## 3. Generation protocol

Every prompt generates one font per arm with zero curation or reruns
(deterministic seeds; failures ship as-is and are analyzed as failures).

## 4. Raters and blinding

- Native readers: >= 5 per script (screened for daily reading fluency).
- Indic type designers: >= 3, each covering >= 3 scripts.
- Raters never see method names, prompts-to-method mappings, or each other's
  ratings; specimen order fully randomized; each specimen rated independently.

## 5. Specimens

Per font: (a) matched word set, (b) one sentence, (c) conjunct/matra stress
string (script-specific frozen list), (d) a short paragraph at body size.
Rendered from final TTFs at 2 sizes (body, display).

## 6. Endpoints

Primary (native readers, 1-7 Likert unless noted):
  P1 readability; P2 visible-defect count (integer, per specimen).
Primary (designers):
  P3 prompt match; P4 typographic quality; P5 spacing; P6 mark attachment;
  P7 family consistency.
Preference: forced-choice A/B/C ranking per prompt (all raters).

Primary analysis unit: held-out FAMILY (script-level macro secondary).
Comparisons: C vs A and C vs B on P1-P7 medians; preference shares with
bootstrap CIs clustered by rater and script. Agreement: Krippendorff's alpha.
Descriptive only where n makes intervals uninformative; no NHST claims beyond
the contrasts fixed in advance.

## 7. Exclusions and failure handling

- Rater excluded if attention checks fail (2 planted duplicates per session;
  |r| < 0.5 self-consistency).
- Font excluded only for pipeline crash (reported); rendering defects are DATA,
  not exclusions.

## 8. What would count against the method

C < A on readability medians for any script; C <= B on prompt match; or
preference shares indistinguishable from uniform. These outcomes will be
reported with the same prominence as favorable ones.

## 9. Deviations

Any post-registration change ships in a numbered amendment log in the
supplement.


==> anc/srijika_perface_supplement.csv <==
script,run,sample_seed,condition,family,file,n_tiles,ssim_mean,ssim_p25,tpl_ssim_mean,morph_ssim_mean,geom_ssim_mean,style_cos_gen,style_cos_tpl,style_cos_morph,style_cos_geom,style_cos_real,style_ratio,ref_unit_indices
Devanagari,gen-v3.7,7,genre-matched,Glegoo,data/fonts/google/glegoo/Glegoo-Bold.ttf,64,0.669880,0.636098,0.705664,0.696580,0.705842,0.066260,0.102133,0.132235,0.113173,0.881009,0.075210,15 651 162 51 199 289
Devanagari,gen-v3.7,7,genre-matched,Glegoo,data/fonts/google/glegoo/Glegoo-Regular.ttf,64,0.720646,0.665234,0.730773,0.729959,0.735437,0.096376,0.108817,0.112047,0.140074,0.784754,0.122811,667 291 85 505 719 700
Devanagari,gen-v3.7,7,genre-matched,Karma,data/fonts/google/karma/Karma-Bold.ttf,64,0.727295,0.669894,0.810936,0.801246,0.769488,0.079853,-0.004211,0.012538,0.007829,0.909441,0.087805,482 585 289 324 323 572
Devanagari,gen-v3.7,7,genre-matched,Karma,data/fonts/google/karma/Karma-Light.ttf,64,0.779342,0.736677,0.826826,0.833681,0.807148,0.246615,0.024432,0.050841,0.096406,0.904388,0.272687,209 60 736 606 842 106
Devanagari,gen-v3.7,7,genre-matched,Karma,data/fonts/google/karma/Karma-Medium.ttf,64,0.780490,0.743420,0.828731,0.830384,0.797814,0.147545,0.020755,0.022954,0.041993,0.905228,0.162993,405 142 512 794 162 346
Devanagari,gen-v3.7,7,genre-matched,Karma,data/fonts/google/karma/Karma-Regular.ttf,64,0.754915,0.708708,0.812355,0.816717,0.793599,0.163790,0.002610,0.019161,0.028046,0.941460,0.173974,822 799 710 365 758 205
Devanagari,gen-v3.7,7,genre-matched,Karma,data/fonts/google/karma/Karma-SemiBold.ttf,64,0.734580,0.684297,0.810200,0.808237,0.772385,0.076715,-0.003149,-0.000954,0.003490,0.924801,0.082953,393 444 288 276 35 647
Devanagari,gen-v3.7,7,genre-matched,Khand,data/fonts/google/khand/Khand-Bold.ttf,64,0.720408,0.667553,0.775627,0.785451,0.756088,0.088243,0.060844,0.085503,0.075190,0.872858,0.101097,554 691 528 700 628 509
Devanagari,gen-v3.7,7,genre-matched,Khand,data/fonts/google/khand/Khand-Light.ttf,64,0.779793,0.744794,0.789362,0.795743,0.815253,0.263603,0.081623,0.095574,0.093458,0.858876,0.306916,632 176 43 633 634 787
Devanagari,gen-v3.7,7,genre-matched,Khand,data/fonts/google/khand/Khand-Medium.ttf,64,0.768574,0.727168,0.801942,0.803695,0.795589,0.122097,0.069160,0.075025,0.070670,0.903357,0.135159,449 464 337 176 289 174
Devanagari,gen-v3.7,7,genre-matched,Khand,data/fonts/google/khand/Khand-Regular.ttf,64,0.786511,0.740058,0.803520,0.807766,0.818913,0.100634,0.075314,0.067773,0.065867,0.933500,0.107803,359 617 339 288 415 159
Devanagari,gen-v3.7,7,genre-matched,Khand,data/fonts/google/khand/Khand-SemiBold.ttf,64,0.748792,0.705006,0.799347,0.793375,0.776458,0.095896,0.064705,0.074147,0.065357,0.922814,0.103917,11 838 705 341 546 23
Devanagari,gen-v3.7,1,genre-matched,Glegoo,data/fonts/google/glegoo/Glegoo-Bold.ttf,64,0.671616,0.636676,0.705664,0.696580,,0.068652,0.102133,0.132235,,0.881009,0.077925,15 651 162 51 199 289
Devanagari,gen-v3.7,1,genre-matched,Glegoo,data/fonts/google/glegoo/Glegoo-Regular.ttf,64,0.719114,0.661275,0.730773,0.729959,,0.097909,0.108817,0.112047,,0.784754,0.124764,667 291 85 505 719 700
Devanagari,gen-v3.7,1,genre-matched,Karma,data/fonts/google/karma/Karma-Bold.ttf,64,0.735091,0.693266,0.810936,0.801246,,0.074148,-0.004211,0.012538,,0.909441,0.081532,482 585 289 324 323 572
Devanagari,gen-v3.7,1,genre-matched,Karma,data/fonts/google/karma/Karma-Light.ttf,64,0.781590,0.737066,0.826826,0.833681,,0.281658,0.024432,0.050841,,0.904388,0.311434,209 60 736 606 842 106
Devanagari,gen-v3.7,1,genre-matched,Karma,data/fonts/google/karma/Karma-Medium.ttf,64,0.777218,0.732683,0.828731,0.830384,,0.164361,0.020755,0.022954,,0.905228,0.181569,405 142 512 794 162 346
Devanagari,gen-v3.7,1,genre-matched,Karma,data/fonts/google/karma/Karma-Regular.ttf,64,0.763059,0.725191,0.812355,0.816717,,0.163639,0.002610,0.019161,,0.941460,0.173814,822 799 710 365 758 205
Devanagari,gen-v3.7,1,genre-matched,Karma,data/fonts/google/karma/Karma-SemiBold.ttf,64,0.741497,0.704015,0.810200,0.808237,,0.073751,-0.003149,-0.000954,,0.924801,0.079748,393 444 288 276 35 647
Devanagari,gen-v3.7,1,genre-matched,Khand,data/fonts/google/khand/Khand-Bold.ttf,64,0.725621,0.684473,0.775627,0.785451,,0.087118,0.060844,0.085503,,0.872858,0.099808,554 691 528 700 628 509
Devanagari,gen-v3.7,1,genre-matched,Khand,data/fonts/google/khand/Khand-Light.ttf,64,0.780528,0.738726,0.789362,0.795743,,0.261130,0.081623,0.095574,,0.858876,0.304037,632 176 43 633 634 787
Devanagari,gen-v3.7,1,genre-matched,Khand,data/fonts/google/khand/Khand-Medium.ttf,64,0.769796,0.743200,0.801942,0.803695,,0.144055,0.069160,0.075025,,0.903357,0.159466,449 464 337 176 289 174
Devanagari,gen-v3.7,1,genre-matched,Khand,data/fonts/google/khand/Khand-Regular.ttf,64,0.785919,0.743125,0.803520,0.807766,,0.105341,0.075314,0.067773,,0.933500,0.112845,359 617 339 288 415 159
Devanagari,gen-v3.7,1,genre-matched,Khand,data/fonts/google/khand/Khand-SemiBold.ttf,64,0.754915,0.727834,0.799347,0.793375,,0.093518,0.064705,0.074147,,0.922814,0.101340,11 838 705 341 546 23
Devanagari,gen-v3.7,2,genre-matched,Glegoo,data/fonts/google/glegoo/Glegoo-Bold.ttf,64,0.676633,0.635870,0.705664,0.696580,,0.068942,0.102133,0.132235,,0.881009,0.078253,15 651 162 51 199 289
Devanagari,gen-v3.7,2,genre-matched,Glegoo,data/fonts/google/glegoo/Glegoo-Regular.ttf,64,0.722240,0.678526,0.730773,0.729959,,0.089010,0.108817,0.112047,,0.784754,0.113424,667 291 85 505 719 700
Devanagari,gen-v3.7,2,genre-matched,Karma,data/fonts/google/karma/Karma-Bold.ttf,64,0.734668,0.685637,0.810936,0.801246,,0.083026,-0.004211,0.012538,,0.909441,0.091293,482 585 289 324 323 572
Devanagari,gen-v3.7,2,genre-matched,Karma,data/fonts/google/karma/Karma-Light.ttf,64,0.780568,0.735689,0.826826,0.833681,,0.253247,0.024432,0.050841,,0.904388,0.280020,209 60 736 606 842 106
Devanagari,gen-v3.7,2,genre-matched,Karma,data/fonts/google/karma/Karma-Medium.ttf,64,0.772570,0.733714,0.828731,0.830384,,0.135629,0.020755,0.022954,,0.905228,0.149828,405 142 512 794 162 346
Devanagari,gen-v3.7,2,genre-matched,Karma,data/fonts/google/karma/Karma-Regular.ttf,64,0.759050,0.707302,0.812355,0.816717,,0.165246,0.002610,0.019161,,0.941460,0.175521,822 799 710 365 758 205
Devanagari,gen-v3.7,2,genre-matched,Karma,data/fonts/google/karma/Karma-SemiBold.ttf,64,0.738212,0.697693,0.810200,0.808237,,0.075598,-0.003149,-0.000954,,0.924801,0.081746,393 444 288 276 35 647
Devanagari,gen-v3.7,2,genre-matched,Khand,data/fonts/google/khand/Khand-Bold.ttf,64,0.719157,0.656938,0.775627,0.785451,,0.093202,0.060844,0.085503,,0.872858,0.106778,554 691 528 700 628 509
Devanagari,gen-v3.7,2,genre-matched,Khand,data/fonts/google/khand/Khand-Light.ttf,64,0.779053,0.745350,0.789362,0.795743,,0.231607,0.081623,0.095574,,0.858876,0.269663,632 176 43 633 634 787
Devanagari,gen-v3.7,2,genre-matched,Khand,data/fonts/google/khand/Khand-Medium.ttf,64,0.772100,0.738211,0.801942,0.803695,,0.146296,0.069160,0.075025,,0.903357,0.161947,449 464 337 176 289 174
Devanagari,gen-v3.7,2,genre-matched,Khand,data/fonts/google/khand/Khand-Regular.ttf,64,0.786664,0.741163,0.803520,0.807766,,0.098142,0.075314,0.067773,,0.933500,0.105133,359 617 339 288 415 159
Devanagari,gen-v3.7,2,genre-matched,Khand,data/fonts/google/khand/Khand-SemiBold.ttf,64,0.747805,0.707581,0.799347,0.793375,,0.083136,0.064705,0.074147,,0.922814,0.090090,11 838 705 341 546 23
Tamil,gen-v3.7,7,genre-matched,Karla Tamil Upright,data/fonts/google/karlatamilupright/KarlaTamilUpright-Bold.ttf,64,0.725588,0.670747,0.742615,0.745561,0.681614,0.447324,0.133078,0.129279,0.110704,0.946313,0.472702,688 484 132 238 713 453
Tamil,gen-v3.7,7,genre-matched,Karla Tamil Upright,data/fonts/google/karlatamilupright/KarlaTamilUpright-Regular.ttf,64,0.746585,0.716203,0.780330,0.783332,0.700470,0.507306,0.203516,0.185120,0.176260,0.936621,0.541634,377 261 21 663 678 156
Tamil,gen-v3.7,7,genre-matched,Meera Inimai,data/fonts/google/meerainimai/MeeraInimai-Regular.ttf,64,0.798812,0.746053,0.756326,0.759362,0.693166,0.893545,0.133317,0.130786,0.125253,0.909532,0.982423,653 247 449 485 255 362
Tamil,gen-v3.7,1,genre-matched,Karla Tamil Upright,data/fonts/google/karlatamilupright/KarlaTamilUpright-Bold.ttf,64,0.732141,0.682704,0.742615,0.745561,,0.460065,0.133078,0.129279,,0.946313,0.486166,688 484 132 238 713 453
Tamil,gen-v3.7,1,genre-matched,Karla Tamil Upright,data/fonts/google/karlatamilupright/KarlaTamilUpright-Regular.ttf,64,0.744600,0.694121,0.780330,0.783332,,0.516178,0.203516,0.185120,,0.936621,0.551106,377 261 21 663 678 156
Tamil,gen-v3.7,1,genre-matched,Meera Inimai,data/fonts/google/meerainimai/MeeraInimai-Regular.ttf,64,0.789373,0.738147,0.756326,0.759362,,0.896154,0.133317,0.130786,,0.909532,0.985292,653 247 449 485 255 362
Tamil,gen-v3.7,2,genre-matched,Karla Tamil Upright,data/fonts/google/karlatamilupright/KarlaTamilUpright-Bold.ttf,64,0.730749,0.676866,0.742615,0.745561,,0.475186,0.133078,0.129279,,0.946313,0.502145,688 484 132 238 713 453
Tamil,gen-v3.7,2,genre-matched,Karla Tamil Upright,data/fonts/google/karlatamilupright/KarlaTamilUpright-Regular.ttf,64,0.748340,0.689889,0.780330,0.783332,,0.523707,0.203516,0.185120,,0.936621,0.559144,377 261 21 663 678 156
Tamil,gen-v3.7,2,genre-matched,Meera Inimai,data/fonts/google/meerainimai/MeeraInimai-Regular.ttf,64,0.797307,0.734993,0.756326,0.759362,,0.908806,0.133317,0.130786,,0.909532,0.999202,653 247 449 485 255 362
Bengali,gen-v3.7,7,genre-matched,Mina,data/fonts/google/mina/Mina-Bold.ttf,64,0.763682,0.732646,0.783043,0.768951,0.757346,0.154753,0.098147,0.130604,0.123604,0.928294,0.166706,309 110 68 802 106 172
Bengali,gen-v3.7,7,genre-matched,Mina,data/fonts/google/mina/Mina-Regular.ttf,64,0.771669,0.747165,0.806224,0.806946,0.757784,0.160907,0.109239,0.113515,0.129970,0.908369,0.177138,455 122 637 154 664 402
Bengali,gen-v3.7,7,genre-matched,Tiro Bangla,data/fonts/google/tirobangla/TiroBangla-Italic.ttf,64,0.767705,0.734443,0.758529,0.759245,0.767805,0.109343,0.050517,0.050923,0.066622,0.949744,0.115129,480 580 258 821 15 131
Bengali,gen-v3.7,7,genre-matched,Tiro Bangla,data/fonts/google/tirobangla/TiroBangla-Regular.ttf,64,0.771812,0.750193,0.776181,0.777230,0.778105,0.090700,0.048320,0.049779,0.057885,0.877361,0.103378,262 786 229 333 261 653
Bengali,gen-v3.7,1,genre-matched,Mina,data/fonts/google/mina/Mina-Bold.ttf,64,0.769504,0.733548,0.783043,0.768951,,0.150295,0.098147,0.130604,,0.928294,0.161904,309 110 68 802 106 172
Bengali,gen-v3.7,1,genre-matched,Mina,data/fonts/google/mina/Mina-Regular.ttf,64,0.772537,0.753100,0.806224,0.806946,,0.163169,0.109239,0.113515,,0.908369,0.179629,455 122 637 154 664 402
Bengali,gen-v3.7,1,genre-matched,Tiro Bangla,data/fonts/google/tirobangla/TiroBangla-Italic.ttf,64,0.764260,0.727863,0.758529,0.759245,,0.107820,0.050517,0.050923,,0.949744,0.113525,480 580 258 821 15 131
Bengali,gen-v3.7,1,genre-matched,Tiro Bangla,data/fonts/google/tirobangla/TiroBangla-Regular.ttf,64,0.768855,0.746800,0.776181,0.777230,,0.083904,0.048320,0.049779,,0.877361,0.095632,262 786 229 333 261 653
Bengali,gen-v3.7,2,genre-matched,Mina,data/fonts/google/mina/Mina-Bold.ttf,64,0.758513,0.719545,0.783043,0.768951,,0.137539,0.098147,0.130604,,0.928294,0.148163,309 110 68 802 106 172
Bengali,gen-v3.7,2,genre-matched,Mina,data/fonts/google/mina/Mina-Regular.ttf,64,0.768367,0.744103,0.806224,0.806946,,0.162521,0.109239,0.113515,,0.908369,0.178915,455 122 637 154 664 402
Bengali,gen-v3.7,2,genre-matched,Tiro Bangla,data/fonts/google/tirobangla/TiroBangla-Italic.ttf,64,0.763220,0.719074,0.758529,0.759245,,0.108828,0.050517,0.050923,,0.949744,0.114586,480 580 258 821 15 131
Bengali,gen-v3.7,2,genre-matched,Tiro Bangla,data/fonts/google/tirobangla/TiroBangla-Regular.ttf,64,0.771617,0.743679,0.776181,0.777230,,0.083397,0.048320,0.049779,,0.877361,0.095054,262 786 229 333 261 653
Telugu,gen-v3.7,7,genre-matched,Chathura,data/fonts/google/chathura/Chathura-Bold.ttf,64,0.769677,0.738015,0.771639,0.789331,0.835469,0.249362,0.101478,0.102475,0.096742,0.982723,0.253746,442 15 218 352 188 97
Telugu,gen-v3.7,7,genre-matched,Chathura,data/fonts/google/chathura/Chathura-ExtraBold.ttf,64,0.778802,0.758817,0.773806,0.787383,0.837760,0.264130,0.103660,0.103853,0.102303,0.949757,0.278102,102 648 301 433 865 668
Telugu,gen-v3.7,7,genre-matched,Chathura,data/fonts/google/chathura/Chathura-Light.ttf,64,0.790163,0.765322,0.773389,0.802356,0.846805,0.153779,0.097425,0.106043,0.094927,0.989161,0.155464,510 551 387 353 585 888
Telugu,gen-v3.7,7,genre-matched,Chathura,data/fonts/google/chathura/Chathura-Regular.ttf,64,0.787172,0.762473,0.770927,0.794333,0.840842,0.190024,0.098068,0.097374,0.086145,0.985781,0.192765,329 377 937 163 504 331
Telugu,gen-v3.7,7,genre-matched,Chathura,data/fonts/google/chathura/Chathura-Thin.ttf,64,0.794030,0.754223,0.779510,0.818921,0.856392,0.160660,0.099396,0.101852,0.093507,0.986594,0.162843,601 311 871 346 709 122
Telugu,gen-v3.7,7,genre-matched,Ravi Prakash,data/fonts/google/raviprakash/RaviPrakash-Regular.ttf,64,0.737676,0.702131,0.783827,0.780232,0.815914,0.117712,0.131656,0.131582,0.130814,0.962449,0.122305,358 989 664 648 796 304
Telugu,gen-v3.7,7,genre-matched,Sirivennela,data/fonts/google/sirivennela/Sirivennela-Regular.ttf,64,0.751519,0.715527,0.777845,0.793789,0.830364,0.142890,0.119510,0.138608,0.142410,0.985395,0.145008,865 476 423 22 178 985
Telugu,gen-v3.7,7,genre-matched,Tenali Ramakrishna,data/fonts/google/tenaliramakrishna/TenaliRamakrishna-Regular.ttf,64,0.743561,0.696112,0.806892,0.811333,0.821134,0.361935,0.414026,0.423070,0.430378,0.928895,0.389641,744 623 909 868 78 101
Telugu,gen-v3.7,1,genre-matched,Chathura,data/fonts/google/chathura/Chathura-Bold.ttf,64,0.771249,0.738477,0.771639,0.789331,,0.240257,0.101478,0.102475,,0.982723,0.244481,442 15 218 352 188 97
Telugu,gen-v3.7,1,genre-matched,Chathura,data/fonts/google/chathura/Chathura-ExtraBold.ttf,64,0.782526,0.758992,0.773806,0.787383,,0.212376,0.103660,0.103853,,0.949757,0.223611,102 648 301 433 865 668
Telugu,gen-v3.7,1,genre-matched,Chathura,data/fonts/google/chathura/Chathura-Light.ttf,64,0.788210,0.754483,0.773389,0.802356,,0.148331,0.097425,0.106043,,0.989161,0.149957,510 551 387 353 585 888
Telugu,gen-v3.7,1,genre-matched,Chathura,data/fonts/google/chathura/Chathura-Regular.ttf,64,0.783285,0.761519,0.770927,0.794333,,0.194217,0.098068,0.097374,,0.985781,0.197018,329 377 937 163 504 331
Telugu,gen-v3.7,1,genre-matched,Chathura,data/fonts/google/chathura/Chathura-Thin.ttf,64,0.796665,0.764541,0.779510,0.818921,,0.170376,0.099396,0.101852,,0.986594,0.172691,601 311 871 346 709 122
Telugu,gen-v3.7,1,genre-matched,Ravi Prakash,data/fonts/google/raviprakash/RaviPrakash-Regular.ttf,64,0.733320,0.686938,0.783827,0.780232,,0.111247,0.131656,0.131582,,0.962449,0.115588,358 989 664 648 796 304
Telugu,gen-v3.7,1,genre-matched,Sirivennela,data/fonts/google/sirivennela/Sirivennela-Regular.ttf,64,0.745063,0.690872,0.777845,0.793789,,0.132807,0.119510,0.138608,,0.985395,0.134776,865 476 423 22 178 985
Telugu,gen-v3.7,1,genre-matched,Tenali Ramakrishna,data/fonts/google/tenaliramakrishna/TenaliRamakrishna-Regular.ttf,64,0.742406,0.701148,0.806892,0.811333,,0.305908,0.414026,0.423070,,0.928895,0.329324,744 623 909 868 78 101
Telugu,gen-v3.7,2,genre-matched,Chathura,data/fonts/google/chathura/Chathura-Bold.ttf,64,0.769042,0.731834,0.771639,0.789331,,0.273660,0.101478,0.102475,,0.982723,0.278471,442 15 218 352 188 97
Telugu,gen-v3.7,2,genre-matched,Chathura,data/fonts/google/chathura/Chathura-ExtraBold.ttf,64,0.780508,0.754454,0.773806,0.787383,,0.258729,0.103660,0.103853,,0.949757,0.272416,102 648 301 433 865 668
Telugu,gen-v3.7,2,genre-matched,Chathura,data/fonts/google/chathura/Chathura-Light.ttf,64,0.787702,0.757544,0.773389,0.802356,,0.158670,0.097425,0.106043,,0.989161,0.160409,510 551 387 353 585 888
Telugu,gen-v3.7,2,genre-matched,Chathura,data/fonts/google/chathura/Chathura-Regular.ttf,64,0.786604,0.755915,0.770927,0.794333,,0.195678,0.098068,0.097374,,0.985781,0.198500,329 377 937 163 504 331
Telugu,gen-v3.7,2,genre-matched,Chathura,data/fonts/google/chathura/Chathura-Thin.ttf,64,0.792729,0.761512,0.779510,0.818921,,0.160611,0.099396,0.101852,,0.986594,0.162793,601 311 871 346 709 122
Telugu,gen-v3.7,2,genre-matched,Ravi Prakash,data/fonts/google/raviprakash/RaviPrakash-Regular.ttf,64,0.737153,0.698828,0.783827,0.780232,,0.105425,0.131656,0.131582,,0.962449,0.109538,358 989 664 648 796 304
Telugu,gen-v3.7,2,genre-matched,Sirivennela,data/fonts/google/sirivennela/Sirivennela-Regular.ttf,64,0.753053,0.710693,0.777845,0.793789,,0.142555,0.119510,0.138608,,0.985395,0.144668,865 476 423 22 178 985
Telugu,gen-v3.7,2,genre-matched,Tenali Ramakrishna,data/fonts/google/tenaliramakrishna/TenaliRamakrishna-Regular.ttf,64,0.740893,0.699129,0.806892,0.811333,,0.382226,0.414026,0.423070,,0.928895,0.411485,744 623 909 868 78 101
Kannada,gen-v3.7,7,genre-matched,Akaya Kanadaka,data/fonts/google/akayakanadaka/AkayaKanadaka-Regular.ttf,64,0.712699,0.666641,0.712977,0.710954,0.746692,0.124941,0.102331,0.103815,0.095988,0.939539,0.132981,869 425 657 1 807 302
Kannada,gen-v3.7,7,genre-matched,Noto Serif Kannada,data/fonts/google/notoserifkannada/NotoSerifKannada[wght].ttf,64,0.684809,0.630292,0.770506,0.771868,0.747728,0.141606,0.117594,0.117061,0.139731,0.988112,0.143310,131 175 643 259 421 61
Kannada,gen-v3.7,7,genre-matched,Noto Serif Kannada,data/fonts/instances/notoserifkannada/NotoSerifKannada[wght].wght100.ttf,64,0.744216,0.701386,0.746678,0.770028,0.781394,0.472459,0.128130,0.474885,0.498130,0.971451,0.486343,352 54 559 282 192 374
Kannada,gen-v3.7,7,genre-matched,Noto Serif Kannada,data/fonts/instances/notoserifkannada/NotoSerifKannada[wght].wght200.ttf,64,0.720215,0.677674,0.759055,0.773648,0.776578,0.324840,0.131313,0.412991,0.484797,0.979255,0.331721,719 776 670 424 532 199
Kannada,gen-v3.7,7,genre-matched,Noto Serif Kannada,data/fonts/instances/notoserifkannada/NotoSerifKannada[wght].wght300.ttf,64,0.695153,0.646696,0.771135,0.778251,0.765839,0.379955,0.119992,0.248194,0.343830,0.968756,0.392209,504 81 658 785 419 534
Kannada,gen-v3.7,7,genre-matched,Noto Serif Kannada,data/fonts/instances/notoserifkannada/NotoSerifKannada[wght].wght400.ttf,64,0.669215,0.623118,0.754449,0.756338,0.739902,0.205563,0.125640,0.125757,0.170056,0.984813,0.208733,321 847 203 766 209 743
Kannada,gen-v3.7,7,genre-matched,Noto Serif Kannada,data/fonts/instances/notoserifkannada/NotoSerifKannada[wght].wght500.ttf,64,0.658503,0.616397,0.760091,0.759996,0.734612,0.201804,0.113681,0.116489,0.117034,0.987875,0.204281,805 353 420 261 514 402
Kannada,gen-v3.7,7,genre-matched,Noto Serif Kannada,data/fonts/instances/notoserifkannada/NotoSerifKannada[wght].wght600.ttf,64,0.667863,0.622893,0.764177,0.760329,0.744043,0.200614,0.114860,0.120623,0.112349,0.982141,0.204262,569 92 481 625 452 174
Kannada,gen-v3.7,7,genre-matched,Noto Serif Kannada,data/fonts/instances/notoserifkannada/NotoSerifKannada[wght].wght700.ttf,64,0.664475,0.603985,0.754713,0.744905,0.736321,0.223680,0.116444,0.119567,0.116856,0.980009,0.228243,652 863 450 190 471 725
Kannada,gen-v3.7,7,genre-matched,Noto Serif Kannada,data/fonts/instances/notoserifkannada/NotoSerifKannada[wght].wght800.ttf,64,0.669147,0.628747,0.754358,0.741352,0.732197,0.297338,0.100784,0.115759,0.102792,0.981401,0.302973,463 581 243 561 757 417
Kannada,gen-v3.7,7,genre-matched,Noto Serif Kannada,data/fonts/instances/notoserifkannada/NotoSerifKannada[wght].wght900.ttf,64,0.659508,0.608201,0.752126,0.732075,0.723258,0.196312,0.106452,0.122406,0.112692,0.985166,0.199268,499 512 386 329 36 556
Kannada,gen-v3.7,1,genre-matched,Akaya Kanadaka,data/fonts/google/akayakanadaka/AkayaKanadaka-Regular.ttf,64,0.707827,0.654862,0.712977,0.710954,,0.185087,0.102331,0.103815,,0.939539,0.196997,869 425 657 1 807 302
Kannada,gen-v3.7,1,genre-matched,Noto Serif Kannada,data/fonts/google/notoserifkannada/NotoSerifKannada[wght].ttf,64,0.667326,0.610431,0.770506,0.771868,,0.158397,0.117594,0.117061,,0.988112,0.160303,131 175 643 259 421 61
Kannada,gen-v3.7,1,genre-matched,Noto Serif Kannada,data/fonts/instances/notoserifkannada/NotoSerifKannada[wght].wght100.ttf,64,0.740844,0.703982,0.746678,0.770028,,0.473395,0.128130,0.474885,,0.971451,0.487308,352 54 559 282 192 374
Kannada,gen-v3.7,1,genre-matched,Noto Serif Kannada,data/fonts/instances/notoserifkannada/NotoSerifKannada[wght].wght200.ttf,64,0.714223,0.669795,0.759055,0.773648,,0.320802,0.131313,0.412991,,0.979255,0.327598,719 776 670 424 532 199
Kannada,gen-v3.7,1,genre-matched,Noto Serif Kannada,data/fonts/instances/notoserifkannada/NotoSerifKannada[wght].wght300.ttf,64,0.695213,0.648366,0.771135,0.778251,,0.269215,0.119992,0.248194,,0.968756,0.277897,504 81 658 785 419 534
Kannada,gen-v3.7,1,genre-matched,Noto Serif Kannada,data/fonts/instances/notoserifkannada/NotoSerifKannada[wght].wght400.ttf,64,0.662570,0.611597,0.754449,0.756338,,0.108809,0.125640,0.125757,,0.984813,0.110487,321 847 203 766 209 743
Kannada,gen-v3.7,1,genre-matched,Noto Serif Kannada,data/fonts/instances/notoserifkannada/NotoSerifKannada[wght].wght500.ttf,64,0.655016,0.613691,0.760091,0.759996,,0.137318,0.113681,0.116489,,0.987875,0.139003,805 353 420 261 514 402
Kannada,gen-v3.7,1,genre-matched,Noto Serif Kannada,data/fonts/instances/notoserifkannada/NotoSerifKannada[wght].wght600.ttf,64,0.657141,0.610470,0.764177,0.760329,,0.182905,0.114860,0.120623,,0.982141,0.186231,569 92 481 625 452 174
Kannada,gen-v3.7,1,genre-matched,Noto Serif Kannada,data/fonts/instances/notoserifkannada/NotoSerifKannada[wght].wght700.ttf,64,0.660743,0.611284,0.754713,0.744905,,0.218718,0.116444,0.119567,,0.980009,0.223179,652 863 450 190 471 725
Kannada,gen-v3.7,1,genre-matched,Noto Serif Kannada,data/fonts/instances/notoserifkannada/NotoSerifKannada[wght].wght800.ttf,64,0.669736,0.626356,0.754358,0.741352,,0.238968,0.100784,0.115759,,0.981401,0.243497,463 581 243 561 757 417
Kannada,gen-v3.7,1,genre-matched,Noto Serif Kannada,data/fonts/instances/notoserifkannada/NotoSerifKannada[wght].wght900.ttf,64,0.662438,0.618538,0.752126,0.732075,,0.185049,0.106452,0.122406,,0.985166,0.187836,499 512 386 329 36 556
Kannada,gen-v3.7,2,genre-matched,Akaya Kanadaka,data/fonts/google/akayakanadaka/AkayaKanadaka-Regular.ttf,64,0.704796,0.661920,0.712977,0.710954,,0.140453,0.102331,0.103815,,0.939539,0.149491,869 425 657 1 807 302
Kannada,gen-v3.7,2,genre-matched,Noto Serif Kannada,data/fonts/google/notoserifkannada/NotoSerifKannada[wght].ttf,64,0.670064,0.614311,0.770506,0.771868,,0.156295,0.117594,0.117061,,0.988112,0.158175,131 175 643 259 421 61
Kannada,gen-v3.7,2,genre-matched,Noto Serif Kannada,data/fonts/instances/notoserifkannada/NotoSerifKannada[wght].wght100.ttf,64,0.742816,0.714014,0.746678,0.770028,,0.483715,0.128130,0.474885,,0.971451,0.497931,352 54 559 282 192 374
Kannada,gen-v3.7,2,genre-matched,Noto Serif Kannada,data/fonts/instances/notoserifkannada/NotoSerifKannada[wght].wght200.ttf,64,0.716859,0.665577,0.759055,0.773648,,0.309707,0.131313,0.412991,,0.979255,0.316267,719 776 670 424 532 199
Kannada,gen-v3.7,2,genre-matched,Noto Serif Kannada,data/fonts/instances/notoserifkannada/NotoSerifKannada[wght].wght300.ttf,64,0.693944,0.652779,0.771135,0.778251,,0.328335,0.119992,0.248194,,0.968756,0.338924,504 81 658 785 419 534
Kannada,gen-v3.7,2,genre-matched,Noto Serif Kannada,data/fonts/instances/notoserifkannada/NotoSerifKannada[wght].wght400.ttf,64,0.665841,0.611267,0.754449,0.756338,,0.148911,0.125640,0.125757,,0.984813,0.151207,321 847 203 766 209 743
Kannada,gen-v3.7,2,genre-matched,Noto Serif Kannada,data/fonts/instances/notoserifkannada/NotoSerifKannada[wght].wght500.ttf,64,0.649261,0.613939,0.760091,0.759996,,0.136440,0.113681,0.116489,,0.987875,0.138115,805 353 420 261 514 402
Kannada,gen-v3.7,2,genre-matched,Noto Serif Kannada,data/fonts/instances/notoserifkannada/NotoSerifKannada[wght].wght600.ttf,64,0.664588,0.610355,0.764177,0.760329,,0.214464,0.114860,0.120623,,0.982141,0.218363,569 92 481 625 452 174
Kannada,gen-v3.7,2,genre-matched,Noto Serif Kannada,data/fonts/instances/notoserifkannada/NotoSerifKannada[wght].wght700.ttf,64,0.659293,0.617796,0.754713,0.744905,,0.226152,0.116444,0.119567,,0.980009,0.230765,652 863 450 190 471 725
Kannada,gen-v3.7,2,genre-matched,Noto Serif Kannada,data/fonts/instances/notoserifkannada/NotoSerifKannada[wght].wght800.ttf,64,0.664519,0.618795,0.754358,0.741352,,0.228407,0.100784,0.115759,,0.981401,0.232736,463 581 243 561 757 417
Kannada,gen-v3.7,2,genre-matched,Noto Serif Kannada,data/fonts/instances/notoserifkannada/NotoSerifKannada[wght].wght900.ttf,64,0.651895,0.607063,0.752126,0.732075,,0.242439,0.106452,0.122406,,0.985166,0.246089,499 512 386 329 36 556
Malayalam,gen-v3.8b,7,genre-matched,Lohit Malayalam,data/fonts/extra/lohitmalayalam/Lohit-Malayalam.ttf,64,0.699626,0.638398,0.730426,0.724452,0.705706,0.208307,0.191135,0.175650,0.187683,0.945518,0.220309,940 33 57 171 829 941
Malayalam,gen-v3.8b,7,genre-matched,RIT Panmana,data/fonts/extra/ritpanmana/RIT-Panmana-Regular.ttf,64,0.765723,0.724364,0.815011,0.819230,0.799284,0.346487,0.249299,0.257500,0.373692,0.820909,0.422077,617 2 705 726 331 346
Malayalam,gen-v3.8b,7,genre-matched,RIT TN Joy,data/fonts/extra/rittnjoy/RIT-tnjoy-bold.ttf,64,0.748219,0.691242,0.800632,0.801076,0.824189,0.349278,0.128193,0.151422,0.129398,0.852483,0.409718,790 223 581 189 938 179
Malayalam,gen-v3.8b,7,genre-matched,RIT TN Joy,data/fonts/extra/rittnjoy/RIT-tnjoy-extrabold.ttf,64,0.704188,0.650007,0.795889,0.793901,0.802804,0.223722,0.101259,0.135334,0.110625,0.808540,0.276699,593 220 598 703 51 535
Malayalam,gen-v3.8b,7,genre-matched,RIT TN Joy,data/fonts/extra/rittnjoy/RIT-tnjoy-regular.ttf,64,0.733180,0.699670,0.786481,0.789239,0.831893,0.362661,0.138852,0.131667,0.103885,0.854738,0.424295,705 120 229 731 502 63
Malayalam,gen-v3.8b,7,genre-matched,RIT Uroob,data/fonts/extra/rituroob/RIT-Uroob-Italic.ttf,64,0.763509,0.715377,0.770022,0.771791,0.812778,0.081706,-0.010747,-0.012532,-0.009839,0.934853,0.087400,51 338 954 643 587 955
Malayalam,gen-v3.8b,7,genre-matched,RIT Uroob,data/fonts/extra/rituroob/RIT-Uroob.ttf,64,0.766300,0.710821,0.772535,0.774279,0.817101,0.108300,0.014295,0.009609,0.009864,0.836916,0.129404,950 339 115 797 581 935
Malayalam,gen-v3.8b,1,genre-matched,Lohit Malayalam,data/fonts/extra/lohitmalayalam/Lohit-Malayalam.ttf,64,0.699448,0.635078,0.730426,0.724452,,0.185835,0.191135,0.175650,,0.945518,0.196544,940 33 57 171 829 941
Malayalam,gen-v3.8b,1,genre-matched,RIT Panmana,data/fonts/extra/ritpanmana/RIT-Panmana-Regular.ttf,64,0.767197,0.731458,0.815011,0.819230,,0.333569,0.249299,0.257500,,0.820909,0.406341,617 2 705 726 331 346
Malayalam,gen-v3.8b,1,genre-matched,RIT TN Joy,data/fonts/extra/rittnjoy/RIT-tnjoy-bold.ttf,64,0.763858,0.724708,0.800632,0.801076,,0.385997,0.128193,0.151422,,0.852483,0.452791,790 223 581 189 938 179
Malayalam,gen-v3.8b,1,genre-matched,RIT TN Joy,data/fonts/extra/rittnjoy/RIT-tnjoy-extrabold.ttf,64,0.712751,0.671261,0.795889,0.793901,,0.209916,0.101259,0.135334,,0.808540,0.259623,593 220 598 703 51 535
Malayalam,gen-v3.8b,1,genre-matched,RIT TN Joy,data/fonts/extra/rittnjoy/RIT-tnjoy-regular.ttf,64,0.733941,0.695993,0.786481,0.789239,,0.363030,0.138852,0.131667,,0.854738,0.424726,705 120 229 731 502 63
Malayalam,gen-v3.8b,1,genre-matched,RIT Uroob,data/fonts/extra/rituroob/RIT-Uroob-Italic.ttf,64,0.762702,0.724200,0.770022,0.771791,,0.098746,-0.010747,-0.012532,,0.934853,0.105627,51 338 954 643 587 955
Malayalam,gen-v3.8b,1,genre-matched,RIT Uroob,data/fonts/extra/rituroob/RIT-Uroob.ttf,64,0.767944,0.724147,0.772535,0.774279,,0.097940,0.014295,0.009609,,0.836916,0.117025,950 339 115 797 581 935
Malayalam,gen-v3.8b,2,genre-matched,Lohit Malayalam,data/fonts/extra/lohitmalayalam/Lohit-Malayalam.ttf,64,0.698131,0.645862,0.730426,0.724452,,0.220143,0.191135,0.175650,,0.945518,0.232828,940 33 57 171 829 941
Malayalam,gen-v3.8b,2,genre-matched,RIT Panmana,data/fonts/extra/ritpanmana/RIT-Panmana-Regular.ttf,64,0.759152,0.721230,0.815011,0.819230,,0.370354,0.249299,0.257500,,0.820909,0.451151,617 2 705 726 331 346
Malayalam,gen-v3.8b,2,genre-matched,RIT TN Joy,data/fonts/extra/rittnjoy/RIT-tnjoy-bold.ttf,64,0.760307,0.711342,0.800632,0.801076,,0.335183,0.128193,0.151422,,0.852483,0.393184,790 223 581 189 938 179
Malayalam,gen-v3.8b,2,genre-matched,RIT TN Joy,data/fonts/extra/rittnjoy/RIT-tnjoy-extrabold.ttf,64,0.721655,0.679276,0.795889,0.793901,,0.211077,0.101259,0.135334,,0.808540,0.261059,593 220 598 703 51 535
Malayalam,gen-v3.8b,2,genre-matched,RIT TN Joy,data/fonts/extra/rittnjoy/RIT-tnjoy-regular.ttf,64,0.731484,0.690026,0.786481,0.789239,,0.365363,0.138852,0.131667,,0.854738,0.427455,705 120 229 731 502 63
Malayalam,gen-v3.8b,2,genre-matched,RIT Uroob,data/fonts/extra/rituroob/RIT-Uroob-Italic.ttf,64,0.768720,0.734660,0.770022,0.771791,,0.107196,-0.010747,-0.012532,,0.934853,0.114666,51 338 954 643 587 955
Malayalam,gen-v3.8b,2,genre-matched,RIT Uroob,data/fonts/extra/rituroob/RIT-Uroob.ttf,64,0.775794,0.734437,0.772535,0.774279,,0.101902,0.014295,0.009609,,0.836916,0.121759,950 339 115 797 581 935
Gujarati,gen-v3.8b,7,genre-matched,Kumar One Outline,data/fonts/google/kumaroneoutline/KumarOneOutline-Regular.ttf,64,0.681996,0.633226,0.706781,0.703786,0.702225,0.138408,0.130497,0.131453,0.127374,0.995809,0.138990,331 437 99 388 359 391
Gujarati,gen-v3.8b,7,genre-matched,Mogra,data/fonts/google/mogra/Mogra-Regular.ttf,64,0.721762,0.679202,0.745278,0.736087,0.746721,0.151283,0.156436,0.169318,0.164392,0.981126,0.154193,191 368 448 119 736 73
Gujarati,gen-v3.8b,1,genre-matched,Kumar One Outline,data/fonts/google/kumaroneoutline/KumarOneOutline-Regular.ttf,64,0.678775,0.632223,0.706781,0.703786,,0.141898,0.130497,0.131453,,0.995809,0.142496,331 437 99 388 359 391
Gujarati,gen-v3.8b,1,genre-matched,Mogra,data/fonts/google/mogra/Mogra-Regular.ttf,64,0.720318,0.679145,0.745278,0.736087,,0.150544,0.156436,0.169318,,0.981126,0.153440,191 368 448 119 736 73
Gujarati,gen-v3.8b,2,genre-matched,Kumar One Outline,data/fonts/google/kumaroneoutline/KumarOneOutline-Regular.ttf,64,0.681857,0.632339,0.706781,0.703786,,0.136275,0.130497,0.131453,,0.995809,0.136848,331 437 99 388 359 391
Gujarati,gen-v3.8b,2,genre-matched,Mogra,data/fonts/google/mogra/Mogra-Regular.ttf,64,0.720301,0.685640,0.745278,0.736087,,0.148789,0.156436,0.169318,,0.981126,0.151651,191 368 448 119 736 73
Gurmukhi,gen-v3.11b,7,genre-matched,Braah One,data/fonts/google/braahone/BraahOne-Regular.ttf,64,0.753607,0.719911,0.761778,0.767561,0.738016,0.183625,0.192798,0.233316,0.210604,0.946235,0.194058,438 479 62 459 33 232
Gurmukhi,gen-v3.11b,7,genre-matched,Tiro Gurmukhi,data/fonts/google/tirogurmukhi/TiroGurmukhi-Italic.ttf,64,0.791996,0.770856,0.817315,0.817631,0.793560,0.112011,0.088966,0.091798,0.094462,0.949929,0.117916,52 426 200 238 94 129
Gurmukhi,gen-v3.11b,7,genre-matched,Tiro Gurmukhi,data/fonts/google/tirogurmukhi/TiroGurmukhi-Regular.ttf,64,0.812637,0.802164,0.833253,0.837979,0.789279,0.156807,0.101121,0.104929,0.105279,0.921871,0.170096,195 381 461 123 134 77
Gurmukhi,gen-v3.11b,1,genre-matched,Braah One,data/fonts/google/braahone/BraahOne-Regular.ttf,64,0.751372,0.727227,0.761778,0.767561,,0.186565,0.192798,0.233316,,0.946235,0.197165,438 479 62 459 33 232
Gurmukhi,gen-v3.11b,1,genre-matched,Tiro Gurmukhi,data/fonts/google/tirogurmukhi/TiroGurmukhi-Italic.ttf,64,0.794722,0.769670,0.817315,0.817631,,0.115130,0.088966,0.091798,,0.949929,0.121198,52 426 200 238 94 129
Gurmukhi,gen-v3.11b,1,genre-matched,Tiro Gurmukhi,data/fonts/google/tirogurmukhi/TiroGurmukhi-Regular.ttf,64,0.813951,0.805213,0.833253,0.837979,,0.157353,0.101121,0.104929,,0.921871,0.170689,195 381 461 123 134 77
Gurmukhi,gen-v3.11b,2,genre-matched,Braah One,data/fonts/google/braahone/BraahOne-Regular.ttf,64,0.752581,0.711839,0.761778,0.767561,,0.189165,0.192798,0.233316,,0.946235,0.199913,438 479 62 459 33 232
Gurmukhi,gen-v3.11b,2,genre-matched,Tiro Gurmukhi,data/fonts/google/tirogurmukhi/TiroGurmukhi-Italic.ttf,64,0.790681,0.769888,0.817315,0.817631,,0.115688,0.088966,0.091798,,0.949929,0.121786,52 426 200 238 94 129
Gurmukhi,gen-v3.11b,2,genre-matched,Tiro Gurmukhi,data/fonts/google/tirogurmukhi/TiroGurmukhi-Regular.ttf,64,0.810479,0.801390,0.833253,0.837979,,0.154238,0.101121,0.104929,,0.921871,0.167309,195 381 461 123 134 77
Odia,gen-v3.11b,7,genre-matched,Lohit Oriya,data/fonts/extra/lohitoriya/Lohit-Oriya.ttf,64,0.729037,0.673391,0.761868,0.762826,0.732471,0.205460,0.188108,0.186156,0.201004,0.847137,0.242534,82 441 223 714 772 761
Odia,gen-v3.11b,7,genre-matched,Noto Serif Oriya,data/fonts/google/notoseriforiya/NotoSerifOriya[wght].ttf,64,0.786106,0.746795,0.805762,0.809137,0.777399,0.168427,0.145700,0.149549,0.151101,0.963668,0.174777,8 290 598 527 777 394
Odia,gen-v3.11b,7,genre-matched,Noto Serif Oriya,data/fonts/instances/notoseriforiya/NotoSerifOriya[wght].wght400.ttf,64,0.760250,0.709244,0.789346,0.792832,0.770881,0.177042,0.156065,0.161528,0.164057,0.960217,0.184377,450 162 166 93 609 386
Odia,gen-v3.11b,7,genre-matched,Noto Serif Oriya,data/fonts/instances/notoseriforiya/NotoSerifOriya[wght].wght500.ttf,64,0.762121,0.708725,0.782572,0.783414,0.753013,0.165375,0.143034,0.143240,0.142935,0.978383,0.169029,392 74 56 126 517 382
Odia,gen-v3.11b,7,genre-matched,Noto Serif Oriya,data/fonts/instances/notoseriforiya/NotoSerifOriya[wght].wght600.ttf,64,0.775776,0.743839,0.793662,0.790982,0.756669,0.161681,0.144368,0.149569,0.150155,0.983120,0.164457,773 83 706 550 270 123
Odia,gen-v3.11b,7,genre-matched,Noto Serif Oriya,data/fonts/instances/notoseriforiya/NotoSerifOriya[wght].wght700.ttf,64,0.760121,0.688840,0.787126,0.775353,0.746125,0.146542,0.126503,0.140165,0.131369,0.969064,0.151220,67 238 436 220 118 610
Odia,gen-v3.11b,1,genre-matched,Lohit Oriya,data/fonts/extra/lohitoriya/Lohit-Oriya.ttf,64,0.729398,0.683295,0.761868,0.762826,,0.204344,0.188108,0.186156,,0.847137,0.241217,82 441 223 714 772 761
Odia,gen-v3.11b,1,genre-matched,Noto Serif Oriya,data/fonts/google/notoseriforiya/NotoSerifOriya[wght].ttf,64,0.784214,0.747070,0.805762,0.809137,,0.173095,0.145700,0.149549,,0.963668,0.179621,8 290 598 527 777 394
Odia,gen-v3.11b,1,genre-matched,Noto Serif Oriya,data/fonts/instances/notoseriforiya/NotoSerifOriya[wght].wght400.ttf,64,0.759249,0.719181,0.789346,0.792832,,0.183447,0.156065,0.161528,,0.960217,0.191047,450 162 166 93 609 386
Odia,gen-v3.11b,1,genre-matched,Noto Serif Oriya,data/fonts/instances/notoseriforiya/NotoSerifOriya[wght].wght500.ttf,64,0.772074,0.730770,0.782572,0.783414,,0.163313,0.143034,0.143240,,0.978383,0.166921,392 74 56 126 517 382
Odia,gen-v3.11b,1,genre-matched,Noto Serif Oriya,data/fonts/instances/notoseriforiya/NotoSerifOriya[wght].wght600.ttf,64,0.780068,0.725074,0.793662,0.790982,,0.169448,0.144368,0.149569,,0.983120,0.172357,773 83 706 550 270 123
Odia,gen-v3.11b,1,genre-matched,Noto Serif Oriya,data/fonts/instances/notoseriforiya/NotoSerifOriya[wght].wght700.ttf,64,0.766898,0.715543,0.787126,0.775353,,0.145197,0.126503,0.140165,,0.969064,0.149832,67 238 436 220 118 610
Odia,gen-v3.11b,2,genre-matched,Lohit Oriya,data/fonts/extra/lohitoriya/Lohit-Oriya.ttf,64,0.725309,0.688863,0.761868,0.762826,,0.199854,0.188108,0.186156,,0.847137,0.235916,82 441 223 714 772 761
Odia,gen-v3.11b,2,genre-matched,Noto Serif Oriya,data/fonts/google/notoseriforiya/NotoSerifOriya[wght].ttf,64,0.786033,0.754985,0.805762,0.809137,,0.177952,0.145700,0.149549,,0.963668,0.184661,8 290 598 527 777 394
Odia,gen-v3.11b,2,genre-matched,Noto Serif Oriya,data/fonts/instances/notoseriforiya/NotoSerifOriya[wght].wght400.ttf,64,0.761287,0.717121,0.789346,0.792832,,0.178133,0.156065,0.161528,,0.960217,0.185513,450 162 166 93 609 386
Odia,gen-v3.11b,2,genre-matched,Noto Serif Oriya,data/fonts/instances/notoseriforiya/NotoSerifOriya[wght].wght500.ttf,64,0.765675,0.704360,0.782572,0.783414,,0.165903,0.143034,0.143240,,0.978383,0.169569,392 74 56 126 517 382
Odia,gen-v3.11b,2,genre-matched,Noto Serif Oriya,data/fonts/instances/notoseriforiya/NotoSerifOriya[wght].wght600.ttf,64,0.768018,0.720290,0.793662,0.790982,,0.157391,0.144368,0.149569,,0.983120,0.160093,773 83 706 550 270 123
Odia,gen-v3.11b,2,genre-matched,Noto Serif Oriya,data/fonts/instances/notoseriforiya/NotoSerifOriya[wght].wght700.ttf,64,0.755639,0.712530,0.787126,0.775353,,0.144614,0.126503,0.140165,,0.969064,0.149230,67 238 436 220 118 610
Odia,gen-v3.11,7,style-OOD,Lohit Oriya,data/fonts/extra/lohitoriya/Lohit-Oriya.ttf,64,0.736340,0.695860,0.761868,0.762826,0.732471,0.210803,0.188108,0.186156,0.201004,0.847137,0.248842,82 441 223 714 772 761
Odia,gen-v3.11,7,style-OOD,Alkatra,data/fonts/google/alkatra/Alkatra[wght].ttf,64,0.665399,0.597075,0.720242,0.715253,0.733003,0.877725,0.091583,0.092317,0.099170,0.973214,0.901883,8 290 598 527 777 394
Odia,gen-v3.11,7,style-OOD,Alkatra,data/fonts/instances/alkatra/Alkatra[wght].wght400.ttf,64,0.639430,0.571600,0.716054,0.712443,0.726081,0.893538,0.081793,0.084175,0.086164,0.984558,0.907552,450 162 166 93 609 386
Odia,gen-v3.11,7,style-OOD,Alkatra,data/fonts/instances/alkatra/Alkatra[wght].wght500.ttf,64,0.625833,0.556411,0.686040,0.677520,0.694471,0.848404,0.093659,0.099408,0.097031,0.988303,0.858445,392 74 56 126 517 382
Odia,gen-v3.11,7,style-OOD,Alkatra,data/fonts/instances/alkatra/Alkatra[wght].wght600.ttf,64,0.632598,0.580062,0.696904,0.687081,0.706632,0.843549,0.100035,0.106388,0.109727,0.991012,0.851200,773 83 706 550 270 123
Odia,gen-v3.11,7,style-OOD,Alkatra,data/fonts/instances/alkatra/Alkatra[wght].wght700.ttf,64,0.624959,0.542287,0.679251,0.668864,0.690345,0.863904,0.095438,0.114434,0.110963,0.986386,0.875827,67 238 436 220 118 610
Odia,gen-v3.11,1,style-OOD,Lohit Oriya,data/fonts/extra/lohitoriya/Lohit-Oriya.ttf,64,0.735442,0.696184,0.761868,0.762826,0.732471,0.208754,0.188108,0.186156,0.201004,0.847137,0.246422,82 441 223 714 772 761
Odia,gen-v3.11,1,style-OOD,Alkatra,data/fonts/google/alkatra/Alkatra[wght].ttf,64,0.658072,0.591586,0.720242,0.715253,0.733003,0.883905,0.091583,0.092317,0.099170,0.973214,0.908233,8 290 598 527 777 394
Odia,gen-v3.11,1,style-OOD,Alkatra,data/fonts/instances/alkatra/Alkatra[wght].wght400.ttf,64,0.645326,0.577303,0.716054,0.712443,0.726081,0.864761,0.081793,0.084175,0.086164,0.984558,0.878325,450 162 166 93 609 386
Odia,gen-v3.11,1,style-OOD,Alkatra,data/fonts/instances/alkatra/Alkatra[wght].wght500.ttf,64,0.616662,0.562241,0.686040,0.677520,0.694471,0.858397,0.093659,0.099408,0.097031,0.988303,0.868556,392 74 56 126 517 382
Odia,gen-v3.11,1,style-OOD,Alkatra,data/fonts/instances/alkatra/Alkatra[wght].wght600.ttf,64,0.637860,0.563012,0.696904,0.687081,0.706632,0.856806,0.100035,0.106388,0.109727,0.991012,0.864577,773 83 706 550 270 123
Odia,gen-v3.11,1,style-OOD,Alkatra,data/fonts/instances/alkatra/Alkatra[wght].wght700.ttf,64,0.611998,0.542712,0.679251,0.668864,0.690345,0.840161,0.095438,0.114434,0.110963,0.986386,0.851757,67 238 436 220 118 610
Odia,gen-v3.11,2,style-OOD,Lohit Oriya,data/fonts/extra/lohitoriya/Lohit-Oriya.ttf,64,0.732340,0.685448,0.761868,0.762826,0.732471,0.207539,0.188108,0.186156,0.201004,0.847137,0.244989,82 441 223 714 772 761
Odia,gen-v3.11,2,style-OOD,Alkatra,data/fonts/google/alkatra/Alkatra[wght].ttf,64,0.663038,0.593929,0.720242,0.715253,0.733003,0.837850,0.091583,0.092317,0.099170,0.973214,0.860910,8 290 598 527 777 394
Odia,gen-v3.11,2,style-OOD,Alkatra,data/fonts/instances/alkatra/Alkatra[wght].wght400.ttf,64,0.640493,0.565960,0.716054,0.712443,0.726081,0.876272,0.081793,0.084175,0.086164,0.984558,0.890016,450 162 166 93 609 386
Odia,gen-v3.11,2,style-OOD,Alkatra,data/fonts/instances/alkatra/Alkatra[wght].wght500.ttf,64,0.620705,0.548618,0.686040,0.677520,0.694471,0.883950,0.093659,0.099408,0.097031,0.988303,0.894412,392 74 56 126 517 382
Odia,gen-v3.11,2,style-OOD,Alkatra,data/fonts/instances/alkatra/Alkatra[wght].wght600.ttf,64,0.626037,0.550032,0.696904,0.687081,0.706632,0.870829,0.100035,0.106388,0.109727,0.991012,0.878727,773 83 706 550 270 123
Odia,gen-v3.11,2,style-OOD,Alkatra,data/fonts/instances/alkatra/Alkatra[wght].wght700.ttf,64,0.608825,0.518952,0.679251,0.668864,0.690345,0.860826,0.095438,0.114434,0.110963,0.986386,0.872707,67 238 436 220 118 610
Devanagari,gen-bench-v1,7,bench-ID,Glegoo,data/fonts/google/glegoo/Glegoo-Bold.ttf,64,0.685977,0.638029,0.705664,0.696580,0.705842,0.100186,0.102133,0.132235,0.113173,0.881009,0.113718,15 651 162 51 199 289
Devanagari,gen-bench-v1,7,bench-ID,Glegoo,data/fonts/google/glegoo/Glegoo-Regular.ttf,64,0.714233,0.651724,0.730773,0.729959,0.735437,0.124783,0.108817,0.112047,0.140074,0.784754,0.159009,667 291 85 505 719 700
Devanagari,gen-bench-v1,7,bench-ID,Karma,data/fonts/google/karma/Karma-Bold.ttf,64,0.694073,0.638975,0.810936,0.801246,0.769488,0.115994,-0.004211,0.012538,0.007829,0.909441,0.127544,482 585 289 324 323 572
Devanagari,gen-bench-v1,7,bench-ID,Karma,data/fonts/google/karma/Karma-Light.ttf,64,0.812217,0.783507,0.826826,0.833681,0.807148,0.295516,0.024432,0.050841,0.096406,0.904388,0.326758,209 60 736 606 842 106
Devanagari,gen-bench-v1,7,bench-ID,Karma,data/fonts/google/karma/Karma-Medium.ttf,64,0.801130,0.769846,0.828731,0.830384,0.797814,0.096798,0.020755,0.022954,0.041993,0.905228,0.106932,405 142 512 794 162 346
Devanagari,gen-bench-v1,7,bench-ID,Karma,data/fonts/google/karma/Karma-Regular.ttf,64,0.782317,0.755856,0.812355,0.816717,0.793599,0.096810,0.002610,0.019161,0.028046,0.941460,0.102829,822 799 710 365 758 205
Devanagari,gen-bench-v1,7,bench-ID,Karma,data/fonts/google/karma/Karma-SemiBold.ttf,64,0.732332,0.658731,0.810200,0.808237,0.772385,0.073880,-0.003149,-0.000954,0.003490,0.924801,0.079887,393 444 288 276 35 647
Devanagari,gen-bench-v1,7,bench-ID,Khand,data/fonts/google/khand/Khand-Bold.ttf,64,0.703703,0.647694,0.775627,0.785451,0.756088,0.112404,0.060844,0.085503,0.075190,0.872858,0.128777,554 691 528 700 628 509
Devanagari,gen-bench-v1,7,bench-ID,Khand,data/fonts/google/khand/Khand-Light.ttf,64,0.671189,0.626348,0.789362,0.795743,0.815253,0.544163,0.081623,0.095574,0.093458,0.858876,0.633576,632 176 43 633 634 787
Devanagari,gen-bench-v1,7,bench-ID,Khand,data/fonts/google/khand/Khand-Medium.ttf,64,0.635992,0.597002,0.801942,0.803695,0.795589,0.324617,0.069160,0.075025,0.070670,0.903357,0.359345,449 464 337 176 289 174
Devanagari,gen-bench-v1,7,bench-ID,Khand,data/fonts/google/khand/Khand-Regular.ttf,64,0.783505,0.747008,0.803520,0.807766,0.818913,0.113176,0.075314,0.067773,0.065867,0.933500,0.121238,359 617 339 288 415 159
Devanagari,gen-bench-v1,7,bench-ID,Khand,data/fonts/google/khand/Khand-SemiBold.ttf,64,0.734463,0.709860,0.799347,0.793375,0.776458,0.066068,0.064705,0.074147,0.065357,0.922814,0.071594,11 838 705 341 546 23
Devanagari,gen-bench-v1,7,bench-OOD,Modak,data/fonts/google/modak/Modak-Regular.ttf,64,0.692414,0.651293,0.744932,0.785479,0.741202,0.073544,0.013633,0.031459,0.030941,0.984304,0.074717,344 81 291 51 594 659
Devanagari,gen-bench-v1,1,bench-ID,Glegoo,data/fonts/google/glegoo/Glegoo-Bold.ttf,64,0.679348,0.628171,0.705664,0.696580,0.705842,0.101869,0.102133,0.132235,0.113173,0.881009,0.115628,15 651 162 51 199 289
Devanagari,gen-bench-v1,1,bench-ID,Glegoo,data/fonts/google/glegoo/Glegoo-Regular.ttf,64,0.712452,0.654193,0.730773,0.729959,0.735437,0.109733,0.108817,0.112047,0.140074,0.784754,0.139831,667 291 85 505 719 700
Devanagari,gen-bench-v1,1,bench-ID,Karma,data/fonts/google/karma/Karma-Bold.ttf,64,0.695769,0.647108,0.810936,0.801246,0.769488,0.119222,-0.004211,0.012538,0.007829,0.909441,0.131094,482 585 289 324 323 572
Devanagari,gen-bench-v1,1,bench-ID,Karma,data/fonts/google/karma/Karma-Light.ttf,64,0.811190,0.784397,0.826826,0.833681,0.807148,0.290912,0.024432,0.050841,0.096406,0.904388,0.321667,209 60 736 606 842 106
Devanagari,gen-bench-v1,1,bench-ID,Karma,data/fonts/google/karma/Karma-Medium.ttf,64,0.790882,0.762730,0.828731,0.830384,0.797814,0.113437,0.020755,0.022954,0.041993,0.905228,0.125314,405 142 512 794 162 346
Devanagari,gen-bench-v1,1,bench-ID,Karma,data/fonts/google/karma/Karma-Regular.ttf,64,0.777747,0.743608,0.812355,0.816717,0.793599,0.122386,0.002610,0.019161,0.028046,0.941460,0.129996,822 799 710 365 758 205
Devanagari,gen-bench-v1,1,bench-ID,Karma,data/fonts/google/karma/Karma-SemiBold.ttf,64,0.726587,0.654489,0.810200,0.808237,0.772385,0.072452,-0.003149,-0.000954,0.003490,0.924801,0.078343,393 444 288 276 35 647
Devanagari,gen-bench-v1,1,bench-ID,Khand,data/fonts/google/khand/Khand-Bold.ttf,64,0.705302,0.637327,0.775627,0.785451,0.756088,0.108493,0.060844,0.085503,0.075190,0.872858,0.124296,554 691 528 700 628 509
Devanagari,gen-bench-v1,1,bench-ID,Khand,data/fonts/google/khand/Khand-Light.ttf,64,0.669480,0.618383,0.789362,0.795743,0.815253,0.549391,0.081623,0.095574,0.093458,0.858876,0.639663,632 176 43 633 634 787
Devanagari,gen-bench-v1,1,bench-ID,Khand,data/fonts/google/khand/Khand-Medium.ttf,64,0.638595,0.599204,0.801942,0.803695,0.795589,0.313513,0.069160,0.075025,0.070670,0.903357,0.347053,449 464 337 176 289 174
Devanagari,gen-bench-v1,1,bench-ID,Khand,data/fonts/google/khand/Khand-Regular.ttf,64,0.782471,0.741989,0.803520,0.807766,0.818913,0.117103,0.075314,0.067773,0.065867,0.933500,0.125446,359 617 339 288 415 159
Devanagari,gen-bench-v1,1,bench-ID,Khand,data/fonts/google/khand/Khand-SemiBold.ttf,64,0.742002,0.711810,0.799347,0.793375,0.776458,0.073281,0.064705,0.074147,0.065357,0.922814,0.079411,11 838 705 341 546 23
Devanagari,gen-bench-v1,1,bench-OOD,Modak,data/fonts/google/modak/Modak-Regular.ttf,64,0.690679,0.628891,0.744932,0.785479,0.741202,0.066349,0.013633,0.031459,0.030941,0.984304,0.067407,344 81 291 51 594 659
Devanagari,gen-bench-v1,2,bench-ID,Glegoo,data/fonts/google/glegoo/Glegoo-Bold.ttf,64,0.681835,0.634402,0.705664,0.696580,0.705842,0.101924,0.102133,0.132235,0.113173,0.881009,0.115690,15 651 162 51 199 289
Devanagari,gen-bench-v1,2,bench-ID,Glegoo,data/fonts/google/glegoo/Glegoo-Regular.ttf,64,0.713825,0.655355,0.730773,0.729959,0.735437,0.116297,0.108817,0.112047,0.140074,0.784754,0.148195,667 291 85 505 719 700
Devanagari,gen-bench-v1,2,bench-ID,Karma,data/fonts/google/karma/Karma-Bold.ttf,64,0.686595,0.604453,0.810936,0.801246,0.769488,0.089449,-0.004211,0.012538,0.007829,0.909441,0.098356,482 585 289 324 323 572
Devanagari,gen-bench-v1,2,bench-ID,Karma,data/fonts/google/karma/Karma-Light.ttf,64,0.813092,0.782946,0.826826,0.833681,0.807148,0.294259,0.024432,0.050841,0.096406,0.904388,0.325368,209 60 736 606 842 106
Devanagari,gen-bench-v1,2,bench-ID,Karma,data/fonts/google/karma/Karma-Medium.ttf,64,0.790418,0.755156,0.828731,0.830384,0.797814,0.101866,0.020755,0.022954,0.041993,0.905228,0.112531,405 142 512 794 162 346
Devanagari,gen-bench-v1,2,bench-ID,Karma,data/fonts/google/karma/Karma-Regular.ttf,64,0.777414,0.737193,0.812355,0.816717,0.793599,0.112877,0.002610,0.019161,0.028046,0.941460,0.119896,822 799 710 365 758 205
Devanagari,gen-bench-v1,2,bench-ID,Karma,data/fonts/google/karma/Karma-SemiBold.ttf,64,0.723429,0.646852,0.810200,0.808237,0.772385,0.076500,-0.003149,-0.000954,0.003490,0.924801,0.082720,393 444 288 276 35 647
Devanagari,gen-bench-v1,2,bench-ID,Khand,data/fonts/google/khand/Khand-Bold.ttf,64,0.701793,0.639551,0.775627,0.785451,0.756088,0.122103,0.060844,0.085503,0.075190,0.872858,0.139889,554 691 528 700 628 509
Devanagari,gen-bench-v1,2,bench-ID,Khand,data/fonts/google/khand/Khand-Light.ttf,64,0.669788,0.619495,0.789362,0.795743,0.815253,0.540575,0.081623,0.095574,0.093458,0.858876,0.629399,632 176 43 633 634 787
Devanagari,gen-bench-v1,2,bench-ID,Khand,data/fonts/google/khand/Khand-Medium.ttf,64,0.637754,0.596566,0.801942,0.803695,0.795589,0.320501,0.069160,0.075025,0.070670,0.903357,0.354789,449 464 337 176 289 174
Devanagari,gen-bench-v1,2,bench-ID,Khand,data/fonts/google/khand/Khand-Regular.ttf,64,0.776310,0.736478,0.803520,0.807766,0.818913,0.107665,0.075314,0.067773,0.065867,0.933500,0.115334,359 617 339 288 415 159
Devanagari,gen-bench-v1,2,bench-ID,Khand,data/fonts/google/khand/Khand-SemiBold.ttf,64,0.737423,0.700780,0.799347,0.793375,0.776458,0.065951,0.064705,0.074147,0.065357,0.922814,0.071468,11 838 705 341 546 23
Devanagari,gen-bench-v1,2,bench-OOD,Modak,data/fonts/google/modak/Modak-Regular.ttf,64,0.692054,0.650062,0.744932,0.785479,0.741202,0.075474,0.013633,0.031459,0.030941,0.984304,0.076677,344 81 291 51 594 659
Tamil,gen-bench-v1,7,bench-OOD,Coiny,data/fonts/google/coiny/Coiny-Regular.ttf,64,0.693486,0.647040,0.689366,0.674626,0.668384,0.135689,0.151482,0.137909,0.147136,0.980106,0.138444,688 484 132 238 713 453
Tamil,gen-bench-v1,7,bench-ID,Karla Tamil Upright,data/fonts/google/karlatamilupright/KarlaTamilUpright-Bold.ttf,64,0.758780,0.722661,0.754638,0.757577,0.687084,0.510223,0.203219,0.191222,0.167267,0.955706,0.533870,377 261 21 663 678 156
Tamil,gen-bench-v1,7,bench-ID,Karla Tamil Upright,data/fonts/google/karlatamilupright/KarlaTamilUpright-Regular.ttf,64,0.742885,0.695305,0.765545,0.768081,0.702008,0.483728,0.135049,0.120605,0.113160,0.972826,0.497240,653 247 449 485 255 362
Tamil,gen-bench-v1,7,bench-ID,Meera Inimai,data/fonts/google/meerainimai/MeeraInimai-Regular.ttf,64,0.773110,0.723437,0.759222,0.763478,0.689121,0.945175,0.107374,0.112720,0.103815,0.954389,0.990345,0 616 381 523 249 658
Tamil,gen-bench-v1,1,bench-OOD,Coiny,data/fonts/google/coiny/Coiny-Regular.ttf,64,0.695646,0.645978,0.689366,0.674626,0.668384,0.130490,0.151482,0.137909,0.147136,0.980106,0.133139,688 484 132 238 713 453
Tamil,gen-bench-v1,1,bench-ID,Karla Tamil Upright,data/fonts/google/karlatamilupright/KarlaTamilUpright-Bold.ttf,64,0.755731,0.711975,0.754638,0.757577,0.687084,0.496035,0.203219,0.191222,0.167267,0.955706,0.519025,377 261 21 663 678 156
Tamil,gen-bench-v1,1,bench-ID,Karla Tamil Upright,data/fonts/google/karlatamilupright/KarlaTamilUpright-Regular.ttf,64,0.739421,0.686384,0.765545,0.768081,0.702008,0.397855,0.135049,0.120605,0.113160,0.972826,0.408968,653 247 449 485 255 362
Tamil,gen-bench-v1,1,bench-ID,Meera Inimai,data/fonts/google/meerainimai/MeeraInimai-Regular.ttf,64,0.786009,0.722236,0.759222,0.763478,0.689121,0.939749,0.107374,0.112720,0.103815,0.954389,0.984661,0 616 381 523 249 658
Tamil,gen-bench-v1,2,bench-OOD,Coiny,data/fonts/google/coiny/Coiny-Regular.ttf,64,0.695118,0.639939,0.689366,0.674626,0.668384,0.134261,0.151482,0.137909,0.147136,0.980106,0.136986,688 484 132 238 713 453
Tamil,gen-bench-v1,2,bench-ID,Karla Tamil Upright,data/fonts/google/karlatamilupright/KarlaTamilUpright-Bold.ttf,64,0.754808,0.708513,0.754638,0.757577,0.687084,0.501983,0.203219,0.191222,0.167267,0.955706,0.525248,377 261 21 663 678 156
Tamil,gen-bench-v1,2,bench-ID,Karla Tamil Upright,data/fonts/google/karlatamilupright/KarlaTamilUpright-Regular.ttf,64,0.740483,0.688188,0.765545,0.768081,0.702008,0.436738,0.135049,0.120605,0.113160,0.972826,0.448938,653 247 449 485 255 362
Tamil,gen-bench-v1,2,bench-ID,Meera Inimai,data/fonts/google/meerainimai/MeeraInimai-Regular.ttf,64,0.771879,0.720295,0.759222,0.763478,0.689121,0.945779,0.107374,0.112720,0.103815,0.954389,0.990979,0 616 381 523 249 658
Bengali,gen-bench-v1,7,bench-OOD,Alkatra,data/fonts/google/alkatra/Alkatra[wght].ttf,64,0.746394,0.674807,0.761085,0.757628,0.774540,0.900372,0.089210,0.097525,0.093798,0.969395,0.928798,309 110 68 802 106 172
Bengali,gen-bench-v1,7,bench-ID,Mina,data/fonts/google/mina/Mina-Bold.ttf,64,0.755296,0.733384,0.767667,0.752853,0.738221,0.204783,0.147475,0.178241,0.170615,0.902933,0.226798,455 122 637 154 664 402
Bengali,gen-bench-v1,7,bench-ID,Mina,data/fonts/google/mina/Mina-Regular.ttf,64,0.774490,0.738113,0.815846,0.817381,0.754673,0.108009,0.094628,0.095688,0.117658,0.905568,0.119272,480 580 258 821 15 131
Bengali,gen-bench-v1,7,bench-ID,Tiro Bangla,data/fonts/google/tirobangla/TiroBangla-Italic.ttf,64,0.751453,0.725651,0.769561,0.770090,0.778200,0.073316,0.026909,0.028139,0.032582,0.937498,0.078204,262 786 229 333 261 653
Bengali,gen-bench-v1,7,bench-ID,Tiro Bangla,data/fonts/google/tirobangla/TiroBangla-Regular.ttf,64,0.758588,0.715172,0.766623,0.767324,0.772537,0.100947,0.057823,0.058978,0.069136,0.939638,0.107431,718 87 278 26 651 435
Bengali,gen-bench-v1,7,bench-OOD,Alkatra,data/fonts/instances/alkatra/Alkatra[wght].wght400.ttf,64,0.725887,0.668534,0.749158,0.745408,0.760234,0.911635,0.081143,0.084545,0.081044,0.971536,0.938343,425 201 828 629 480 533
Bengali,gen-bench-v1,7,bench-OOD,Alkatra,data/fonts/instances/alkatra/Alkatra[wght].wght500.ttf,64,0.727764,0.664791,0.745623,0.743240,0.747167,0.909424,0.079105,0.092109,0.083232,0.978886,0.929040,78 672 542 387 480 777
Bengali,gen-bench-v1,7,bench-OOD,Alkatra,data/fonts/instances/alkatra/Alkatra[wght].wght600.ttf,64,0.706366,0.655648,0.733662,0.730215,0.731492,0.922904,0.077913,0.090893,0.089697,0.981268,0.940522,4 272 560 212 477 119
Bengali,gen-bench-v1,7,bench-OOD,Alkatra,data/fonts/instances/alkatra/Alkatra[wght].wght700.ttf,64,0.714598,0.642326,0.745453,0.737934,0.738899,0.945326,0.076201,0.085830,0.084234,0.980360,0.964264,533 716 729 677 152 623
Bengali,gen-bench-v1,1,bench-OOD,Alkatra,data/fonts/google/alkatra/Alkatra[wght].ttf,64,0.739205,0.687175,0.761085,0.757628,0.774540,0.885834,0.089210,0.097525,0.093798,0.969395,0.913801,309 110 68 802 106 172
Bengali,gen-bench-v1,1,bench-ID,Mina,data/fonts/google/mina/Mina-Bold.ttf,64,0.762357,0.722834,0.767667,0.752853,0.738221,0.206243,0.147475,0.178241,0.170615,0.902933,0.228414,455 122 637 154 664 402
Bengali,gen-bench-v1,1,bench-ID,Mina,data/fonts/google/mina/Mina-Regular.ttf,64,0.781337,0.742853,0.815846,0.817381,0.754673,0.096686,0.094628,0.095688,0.117658,0.905568,0.106768,480 580 258 821 15 131
Bengali,gen-bench-v1,1,bench-ID,Tiro Bangla,data/fonts/google/tirobangla/TiroBangla-Italic.ttf,64,0.755160,0.731382,0.769561,0.770090,0.778200,0.084983,0.026909,0.028139,0.032582,0.937498,0.090649,262 786 229 333 261 653
Bengali,gen-bench-v1,1,bench-ID,Tiro Bangla,data/fonts/google/tirobangla/TiroBangla-Regular.ttf,64,0.759560,0.720932,0.766623,0.767324,0.772537,0.098786,0.057823,0.058978,0.069136,0.939638,0.105132,718 87 278 26 651 435
Bengali,gen-bench-v1,1,bench-OOD,Alkatra,data/fonts/instances/alkatra/Alkatra[wght].wght400.ttf,64,0.740413,0.687491,0.749158,0.745408,0.760234,0.910657,0.081143,0.084545,0.081044,0.971536,0.937338,425 201 828 629 480 533
Bengali,gen-bench-v1,1,bench-OOD,Alkatra,data/fonts/instances/alkatra/Alkatra[wght].wght500.ttf,64,0.720290,0.660715,0.745623,0.743240,0.747167,0.917748,0.079105,0.092109,0.083232,0.978886,0.937544,78 672 542 387 480 777
Bengali,gen-bench-v1,1,bench-OOD,Alkatra,data/fonts/instances/alkatra/Alkatra[wght].wght600.ttf,64,0.706055,0.652020,0.733662,0.730215,0.731492,0.937132,0.077913,0.090893,0.089697,0.981268,0.955022,4 272 560 212 477 119
Bengali,gen-bench-v1,1,bench-OOD,Alkatra,data/fonts/instances/alkatra/Alkatra[wght].wght700.ttf,64,0.706917,0.653083,0.745453,0.737934,0.738899,0.941760,0.076201,0.085830,0.084234,0.980360,0.960627,533 716 729 677 152 623
Bengali,gen-bench-v1,2,bench-OOD,Alkatra,data/fonts/google/alkatra/Alkatra[wght].ttf,64,0.739382,0.674487,0.761085,0.757628,0.774540,0.903654,0.089210,0.097525,0.093798,0.969395,0.932183,309 110 68 802 106 172
Bengali,gen-bench-v1,2,bench-ID,Mina,data/fonts/google/mina/Mina-Bold.ttf,64,0.753932,0.728327,0.767667,0.752853,0.738221,0.211343,0.147475,0.178241,0.170615,0.902933,0.234063,455 122 637 154 664 402
Bengali,gen-bench-v1,2,bench-ID,Mina,data/fonts/google/mina/Mina-Regular.ttf,64,0.779268,0.756893,0.815846,0.817381,0.754673,0.107075,0.094628,0.095688,0.117658,0.905568,0.118241,480 580 258 821 15 131
Bengali,gen-bench-v1,2,bench-ID,Tiro Bangla,data/fonts/google/tirobangla/TiroBangla-Italic.ttf,64,0.753791,0.719780,0.769561,0.770090,0.778200,0.081144,0.026909,0.028139,0.032582,0.937498,0.086553,262 786 229 333 261 653
Bengali,gen-bench-v1,2,bench-ID,Tiro Bangla,data/fonts/google/tirobangla/TiroBangla-Regular.ttf,64,0.759827,0.722148,0.766623,0.767324,0.772537,0.097267,0.057823,0.058978,0.069136,0.939638,0.103515,718 87 278 26 651 435
Bengali,gen-bench-v1,2,bench-OOD,Alkatra,data/fonts/instances/alkatra/Alkatra[wght].wght400.ttf,64,0.734573,0.690473,0.749158,0.745408,0.760234,0.902596,0.081143,0.084545,0.081044,0.971536,0.929041,425 201 828 629 480 533
Bengali,gen-bench-v1,2,bench-OOD,Alkatra,data/fonts/instances/alkatra/Alkatra[wght].wght500.ttf,64,0.728744,0.664222,0.745623,0.743240,0.747167,0.920805,0.079105,0.092109,0.083232,0.978886,0.940666,78 672 542 387 480 777
Bengali,gen-bench-v1,2,bench-OOD,Alkatra,data/fonts/instances/alkatra/Alkatra[wght].wght600.ttf,64,0.708785,0.658465,0.733662,0.730215,0.731492,0.928769,0.077913,0.090893,0.089697,0.981268,0.946499,4 272 560 212 477 119
Bengali,gen-bench-v1,2,bench-OOD,Alkatra,data/fonts/instances/alkatra/Alkatra[wght].wght700.ttf,64,0.708855,0.634320,0.745453,0.737934,0.738899,0.950153,0.076201,0.085830,0.084234,0.980360,0.969188,533 716 729 677 152 623
Telugu,gen-bench-v1,7,bench-OOD,Akaya Telivigala,data/fonts/google/akayatelivigala/AkayaTelivigala-Regular.ttf,64,0.723410,0.668015,0.753112,0.748898,0.754734,0.103176,0.130100,0.133972,0.129818,0.927450,0.111247,442 15 218 352 188 97
Telugu,gen-bench-v1,7,bench-ID,Chathura,data/fonts/google/chathura/Chathura-Bold.ttf,64,0.753649,0.721798,0.774065,0.792142,0.841410,0.217515,0.109840,0.110766,0.108295,0.959176,0.226773,102 648 301 433 865 668
Telugu,gen-bench-v1,7,bench-ID,Chathura,data/fonts/google/chathura/Chathura-ExtraBold.ttf,64,0.735598,0.705248,0.771826,0.784672,0.833902,0.165750,0.090932,0.090869,0.090069,0.963884,0.171961,510 551 387 353 585 888
Telugu,gen-bench-v1,7,bench-ID,Chathura,data/fonts/google/chathura/Chathura-Light.ttf,64,0.763034,0.729964,0.771286,0.801386,0.845834,0.209026,0.096966,0.098639,0.085776,0.989855,0.211169,329 377 937 163 504 331
Telugu,gen-bench-v1,7,bench-ID,Chathura,data/fonts/google/chathura/Chathura-Regular.ttf,64,0.763249,0.720222,0.779972,0.803042,0.845977,0.191640,0.100802,0.106743,0.100135,0.987402,0.194085,601 311 871 346 709 122
Telugu,gen-bench-v1,7,bench-ID,Chathura,data/fonts/google/chathura/Chathura-Thin.ttf,64,0.757621,0.724421,0.767554,0.808785,0.845559,0.221115,0.105538,0.092588,0.101350,0.991786,0.222947,943 820 639 815 553 688
Telugu,gen-bench-v1,7,bench-ID,Ravi Prakash,data/fonts/google/raviprakash/RaviPrakash-Regular.ttf,64,0.717435,0.673137,0.785295,0.782046,0.809696,0.187309,0.119087,0.119052,0.118582,0.939259,0.199422,105 797 962 14 384 449
Telugu,gen-bench-v1,7,bench-ID,Sirivennela,data/fonts/google/sirivennela/Sirivennela-Regular.ttf,64,0.744007,0.690033,0.764757,0.782860,0.823289,0.133501,0.116495,0.145334,0.151401,0.984752,0.135568,371 219 193 869 979 868
Telugu,gen-bench-v1,7,bench-ID,Tenali Ramakrishna,data/fonts/google/tenaliramakrishna/TenaliRamakrishna-Regular.ttf,64,0.736418,0.691238,0.806835,0.811616,0.813534,0.209381,0.306162,0.318407,0.313993,0.945903,0.221356,200 314 821 547 570 554
Telugu,gen-bench-v1,1,bench-OOD,Akaya Telivigala,data/fonts/google/akayatelivigala/AkayaTelivigala-Regular.ttf,64,0.722295,0.673502,0.753112,0.748898,0.754734,0.107389,0.130100,0.133972,0.129818,0.927450,0.115790,442 15 218 352 188 97
Telugu,gen-bench-v1,1,bench-ID,Chathura,data/fonts/google/chathura/Chathura-Bold.ttf,64,0.754775,0.715718,0.774065,0.792142,0.841410,0.224311,0.109840,0.110766,0.108295,0.959176,0.233858,102 648 301 433 865 668
Telugu,gen-bench-v1,1,bench-ID,Chathura,data/fonts/google/chathura/Chathura-ExtraBold.ttf,64,0.736648,0.702652,0.771826,0.784672,0.833902,0.166598,0.090932,0.090869,0.090069,0.963884,0.172840,510 551 387 353 585 888
Telugu,gen-bench-v1,1,bench-ID,Chathura,data/fonts/google/chathura/Chathura-Light.ttf,64,0.759044,0.726800,0.771286,0.801386,0.845834,0.239037,0.096966,0.098639,0.085776,0.989855,0.241487,329 377 937 163 504 331
Telugu,gen-bench-v1,1,bench-ID,Chathura,data/fonts/google/chathura/Chathura-Regular.ttf,64,0.768911,0.742920,0.779972,0.803042,0.845977,0.214496,0.100802,0.106743,0.100135,0.987402,0.217233,601 311 871 346 709 122
Telugu,gen-bench-v1,1,bench-ID,Chathura,data/fonts/google/chathura/Chathura-Thin.ttf,64,0.756599,0.726349,0.767554,0.808785,0.845559,0.186038,0.105538,0.092588,0.101350,0.991786,0.187579,943 820 639 815 553 688
Telugu,gen-bench-v1,1,bench-ID,Ravi Prakash,data/fonts/google/raviprakash/RaviPrakash-Regular.ttf,64,0.713058,0.666989,0.785295,0.782046,0.809696,0.182309,0.119087,0.119052,0.118582,0.939259,0.194099,105 797 962 14 384 449
Telugu,gen-bench-v1,1,bench-ID,Sirivennela,data/fonts/google/sirivennela/Sirivennela-Regular.ttf,64,0.741593,0.695530,0.764757,0.782860,0.823289,0.125367,0.116495,0.145334,0.151401,0.984752,0.127309,371 219 193 869 979 868
Telugu,gen-bench-v1,1,bench-ID,Tenali Ramakrishna,data/fonts/google/tenaliramakrishna/TenaliRamakrishna-Regular.ttf,64,0.736279,0.687235,0.806835,0.811616,0.813534,0.193738,0.306162,0.318407,0.313993,0.945903,0.204818,200 314 821 547 570 554
Telugu,gen-bench-v1,2,bench-OOD,Akaya Telivigala,data/fonts/google/akayatelivigala/AkayaTelivigala-Regular.ttf,64,0.727983,0.686373,0.753112,0.748898,0.754734,0.106290,0.130100,0.133972,0.129818,0.927450,0.114604,442 15 218 352 188 97
Telugu,gen-bench-v1,2,bench-ID,Chathura,data/fonts/google/chathura/Chathura-Bold.ttf,64,0.755261,0.718793,0.774065,0.792142,0.841410,0.219469,0.109840,0.110766,0.108295,0.959176,0.228810,102 648 301 433 865 668
Telugu,gen-bench-v1,2,bench-ID,Chathura,data/fonts/google/chathura/Chathura-ExtraBold.ttf,64,0.735772,0.689119,0.771826,0.784672,0.833902,0.163102,0.090932,0.090869,0.090069,0.963884,0.169213,510 551 387 353 585 888
Telugu,gen-bench-v1,2,bench-ID,Chathura,data/fonts/google/chathura/Chathura-Light.ttf,64,0.761543,0.734657,0.771286,0.801386,0.845834,0.214010,0.096966,0.098639,0.085776,0.989855,0.216203,329 377 937 163 504 331
Telugu,gen-bench-v1,2,bench-ID,Chathura,data/fonts/google/chathura/Chathura-Regular.ttf,64,0.766413,0.729533,0.779972,0.803042,0.845977,0.208731,0.100802,0.106743,0.100135,0.987402,0.211394,601 311 871 346 709 122
Telugu,gen-bench-v1,2,bench-ID,Chathura,data/fonts/google/chathura/Chathura-Thin.ttf,64,0.759275,0.727239,0.767554,0.808785,0.845559,0.214644,0.105538,0.092588,0.101350,0.991786,0.216421,943 820 639 815 553 688
Telugu,gen-bench-v1,2,bench-ID,Ravi Prakash,data/fonts/google/raviprakash/RaviPrakash-Regular.ttf,64,0.718962,0.678020,0.785295,0.782046,0.809696,0.193485,0.119087,0.119052,0.118582,0.939259,0.205998,105 797 962 14 384 449
Telugu,gen-bench-v1,2,bench-ID,Sirivennela,data/fonts/google/sirivennela/Sirivennela-Regular.ttf,64,0.749974,0.707706,0.764757,0.782860,0.823289,0.141756,0.116495,0.145334,0.151401,0.984752,0.143951,371 219 193 869 979 868
Telugu,gen-bench-v1,2,bench-ID,Tenali Ramakrishna,data/fonts/google/tenaliramakrishna/TenaliRamakrishna-Regular.ttf,64,0.738181,0.682978,0.806835,0.811616,0.813534,0.228029,0.306162,0.318407,0.313993,0.945903,0.241071,200 314 821 547 570 554
Kannada,gen-bench-v1,7,bench-OOD,Akaya Kanadaka,data/fonts/google/akayakanadaka/AkayaKanadaka-Regular.ttf,64,0.701890,0.652903,0.712977,0.710954,0.746692,0.117987,0.102331,0.103815,0.095988,0.939539,0.125579,869 425 657 1 807 302
Kannada,gen-bench-v1,7,bench-ID,Noto Serif Kannada,data/fonts/google/notoserifkannada/NotoSerifKannada[wght].ttf,64,0.758441,0.718852,0.770506,0.771868,0.747728,0.399055,0.117594,0.117061,0.139731,0.988112,0.403856,131 175 643 259 421 61
Kannada,gen-bench-v1,7,bench-ID,Noto Serif Kannada,data/fonts/instances/notoserifkannada/NotoSerifKannada[wght].wght100.ttf,64,0.770420,0.725008,0.746678,0.770028,0.781394,0.639706,0.128130,0.474885,0.498130,0.971451,0.658506,352 54 559 282 192 374
Kannada,gen-bench-v1,7,bench-ID,Noto Serif Kannada,data/fonts/instances/notoserifkannada/NotoSerifKannada[wght].wght200.ttf,64,0.777011,0.732323,0.759055,0.773648,0.776578,0.678700,0.131313,0.412991,0.484797,0.979255,0.693078,719 776 670 424 532 199
Kannada,gen-bench-v1,7,bench-ID,Noto Serif Kannada,data/fonts/instances/notoserifkannada/NotoSerifKannada[wght].wght300.ttf,64,0.763465,0.729010,0.771135,0.778251,0.765839,0.565691,0.119992,0.248194,0.343830,0.968756,0.583935,504 81 658 785 419 534
Kannada,gen-bench-v1,7,bench-ID,Noto Serif Kannada,data/fonts/instances/notoserifkannada/NotoSerifKannada[wght].wght400.ttf,64,0.745511,0.702973,0.754449,0.756338,0.739902,0.418067,0.125640,0.125757,0.170056,0.984813,0.424514,321 847 203 766 209 743
Kannada,gen-bench-v1,7,bench-ID,Noto Serif Kannada,data/fonts/instances/notoserifkannada/NotoSerifKannada[wght].wght500.ttf,64,0.736481,0.694354,0.760091,0.759996,0.734612,0.321671,0.113681,0.116489,0.117034,0.987875,0.325619,805 353 420 261 514 402
Kannada,gen-bench-v1,7,bench-ID,Noto Serif Kannada,data/fonts/instances/notoserifkannada/NotoSerifKannada[wght].wght600.ttf,64,0.751780,0.713014,0.764177,0.760329,0.744043,0.479629,0.114860,0.120623,0.112349,0.982141,0.488350,569 92 481 625 452 174
Kannada,gen-bench-v1,7,bench-ID,Noto Serif Kannada,data/fonts/instances/notoserifkannada/NotoSerifKannada[wght].wght700.ttf,64,0.749237,0.704154,0.754713,0.744905,0.736321,0.499806,0.116444,0.119567,0.116856,0.980009,0.510002,652 863 450 190 471 725
Kannada,gen-bench-v1,7,bench-ID,Noto Serif Kannada,data/fonts/instances/notoserifkannada/NotoSerifKannada[wght].wght800.ttf,64,0.742071,0.689559,0.754358,0.741352,0.732197,0.547474,0.100784,0.115759,0.102792,0.981401,0.557849,463 581 243 561 757 417
Kannada,gen-bench-v1,7,bench-ID,Noto Serif Kannada,data/fonts/instances/notoserifkannada/NotoSerifKannada[wght].wght900.ttf,64,0.734029,0.682654,0.752126,0.732075,0.723258,0.524637,0.106452,0.122406,0.112692,0.985166,0.532536,499 512 386 329 36 556
Kannada,gen-bench-v1,1,bench-OOD,Akaya Kanadaka,data/fonts/google/akayakanadaka/AkayaKanadaka-Regular.ttf,64,0.694487,0.643076,0.712977,0.710954,0.746692,0.123839,0.102331,0.103815,0.095988,0.939539,0.131808,869 425 657 1 807 302
Kannada,gen-bench-v1,1,bench-ID,Noto Serif Kannada,data/fonts/google/notoserifkannada/NotoSerifKannada[wght].ttf,64,0.752221,0.704795,0.770506,0.771868,0.747728,0.420797,0.117594,0.117061,0.139731,0.988112,0.425860,131 175 643 259 421 61
Kannada,gen-bench-v1,1,bench-ID,Noto Serif Kannada,data/fonts/instances/notoserifkannada/NotoSerifKannada[wght].wght100.ttf,64,0.773786,0.743603,0.746678,0.770028,0.781394,0.660722,0.128130,0.474885,0.498130,0.971451,0.680139,352 54 559 282 192 374
Kannada,gen-bench-v1,1,bench-ID,Noto Serif Kannada,data/fonts/instances/notoserifkannada/NotoSerifKannada[wght].wght200.ttf,64,0.769016,0.733898,0.759055,0.773648,0.776578,0.688138,0.131313,0.412991,0.484797,0.979255,0.702716,719 776 670 424 532 199
Kannada,gen-bench-v1,1,bench-ID,Noto Serif Kannada,data/fonts/instances/notoserifkannada/NotoSerifKannada[wght].wght300.ttf,64,0.768668,0.725373,0.771135,0.778251,0.765839,0.577441,0.119992,0.248194,0.343830,0.968756,0.596064,504 81 658 785 419 534
Kannada,gen-bench-v1,1,bench-ID,Noto Serif Kannada,data/fonts/instances/notoserifkannada/NotoSerifKannada[wght].wght400.ttf,64,0.755525,0.719295,0.754449,0.756338,0.739902,0.350110,0.125640,0.125757,0.170056,0.984813,0.355509,321 847 203 766 209 743
Kannada,gen-bench-v1,1,bench-ID,Noto Serif Kannada,data/fonts/instances/notoserifkannada/NotoSerifKannada[wght].wght500.ttf,64,0.734533,0.703607,0.760091,0.759996,0.734612,0.284655,0.113681,0.116489,0.117034,0.987875,0.288149,805 353 420 261 514 402
Kannada,gen-bench-v1,1,bench-ID,Noto Serif Kannada,data/fonts/instances/notoserifkannada/NotoSerifKannada[wght].wght600.ttf,64,0.748195,0.708481,0.764177,0.760329,0.744043,0.463419,0.114860,0.120623,0.112349,0.982141,0.471846,569 92 481 625 452 174
Kannada,gen-bench-v1,1,bench-ID,Noto Serif Kannada,data/fonts/instances/notoserifkannada/NotoSerifKannada[wght].wght700.ttf,64,0.745726,0.687268,0.754713,0.744905,0.736321,0.470923,0.116444,0.119567,0.116856,0.980009,0.480529,652 863 450 190 471 725
Kannada,gen-bench-v1,1,bench-ID,Noto Serif Kannada,data/fonts/instances/notoserifkannada/NotoSerifKannada[wght].wght800.ttf,64,0.748310,0.709404,0.754358,0.741352,0.732197,0.474527,0.100784,0.115759,0.102792,0.981401,0.483520,463 581 243 561 757 417
Kannada,gen-bench-v1,1,bench-ID,Noto Serif Kannada,data/fonts/instances/notoserifkannada/NotoSerifKannada[wght].wght900.ttf,64,0.730853,0.674169,0.752126,0.732075,0.723258,0.427765,0.106452,0.122406,0.112692,0.985166,0.434206,499 512 386 329 36 556
Kannada,gen-bench-v1,2,bench-OOD,Akaya Kanadaka,data/fonts/google/akayakanadaka/AkayaKanadaka-Regular.ttf,64,0.701714,0.656098,0.712977,0.710954,0.746692,0.118537,0.102331,0.103815,0.095988,0.939539,0.126165,869 425 657 1 807 302
Kannada,gen-bench-v1,2,bench-ID,Noto Serif Kannada,data/fonts/google/notoserifkannada/NotoSerifKannada[wght].ttf,64,0.750716,0.693181,0.770506,0.771868,0.747728,0.391571,0.117594,0.117061,0.139731,0.988112,0.396281,131 175 643 259 421 61
Kannada,gen-bench-v1,2,bench-ID,Noto Serif Kannada,data/fonts/instances/notoserifkannada/NotoSerifKannada[wght].wght100.ttf,64,0.771876,0.736335,0.746678,0.770028,0.781394,0.650785,0.128130,0.474885,0.498130,0.971451,0.669910,352 54 559 282 192 374
Kannada,gen-bench-v1,2,bench-ID,Noto Serif Kannada,data/fonts/instances/notoserifkannada/NotoSerifKannada[wght].wght200.ttf,64,0.773824,0.737350,0.759055,0.773648,0.776578,0.693006,0.131313,0.412991,0.484797,0.979255,0.707687,719 776 670 424 532 199
Kannada,gen-bench-v1,2,bench-ID,Noto Serif Kannada,data/fonts/instances/notoserifkannada/NotoSerifKannada[wght].wght300.ttf,64,0.766820,0.723751,0.771135,0.778251,0.765839,0.648570,0.119992,0.248194,0.343830,0.968756,0.669488,504 81 658 785 419 534
Kannada,gen-bench-v1,2,bench-ID,Noto Serif Kannada,data/fonts/instances/notoserifkannada/NotoSerifKannada[wght].wght400.ttf,64,0.750197,0.714525,0.754449,0.756338,0.739902,0.413245,0.125640,0.125757,0.170056,0.984813,0.419617,321 847 203 766 209 743
Kannada,gen-bench-v1,2,bench-ID,Noto Serif Kannada,data/fonts/instances/notoserifkannada/NotoSerifKannada[wght].wght500.ttf,64,0.740174,0.701545,0.760091,0.759996,0.734612,0.274240,0.113681,0.116489,0.117034,0.987875,0.277606,805 353 420 261 514 402
Kannada,gen-bench-v1,2,bench-ID,Noto Serif Kannada,data/fonts/instances/notoserifkannada/NotoSerifKannada[wght].wght600.ttf,64,0.749768,0.707734,0.764177,0.760329,0.744043,0.422549,0.114860,0.120623,0.112349,0.982141,0.430232,569 92 481 625 452 174
Kannada,gen-bench-v1,2,bench-ID,Noto Serif Kannada,data/fonts/instances/notoserifkannada/NotoSerifKannada[wght].wght700.ttf,64,0.741131,0.701627,0.754713,0.744905,0.736321,0.425044,0.116444,0.119567,0.116856,0.980009,0.433715,652 863 450 190 471 725
Kannada,gen-bench-v1,2,bench-ID,Noto Serif Kannada,data/fonts/instances/notoserifkannada/NotoSerifKannada[wght].wght800.ttf,64,0.744535,0.696835,0.754358,0.741352,0.732197,0.450562,0.100784,0.115759,0.102792,0.981401,0.459101,463 581 243 561 757 417
Kannada,gen-bench-v1,2,bench-ID,Noto Serif Kannada,data/fonts/instances/notoserifkannada/NotoSerifKannada[wght].wght900.ttf,64,0.735300,0.694250,0.752126,0.732075,0.723258,0.495738,0.106452,0.122406,0.112692,0.985166,0.503202,499 512 386 329 36 556
Malayalam,gen-bench-v1,7,bench-ID,Lohit Malayalam,data/fonts/extra/lohitmalayalam/Lohit-Malayalam.ttf,64,0.720546,0.671124,0.730426,0.724452,0.705706,0.302998,0.191135,0.175650,0.187683,0.945518,0.320457,940 33 57 171 829 941
Malayalam,gen-bench-v1,7,bench-ID,RIT Panmana,data/fonts/extra/ritpanmana/RIT-Panmana-Regular.ttf,64,0.801837,0.758435,0.815011,0.819230,0.799284,0.364062,0.249299,0.257500,0.373692,0.820909,0.443486,617 2 705 726 331 346
Malayalam,gen-bench-v1,7,bench-ID,RIT TN Joy,data/fonts/extra/rittnjoy/RIT-tnjoy-bold.ttf,64,0.722591,0.674807,0.800632,0.801076,0.824189,0.299029,0.128193,0.151422,0.129398,0.852483,0.350774,790 223 581 189 938 179
Malayalam,gen-bench-v1,7,bench-ID,RIT TN Joy,data/fonts/extra/rittnjoy/RIT-tnjoy-extrabold.ttf,64,0.682935,0.626709,0.795889,0.793901,0.802804,0.293863,0.101259,0.135334,0.110625,0.808540,0.363449,593 220 598 703 51 535
Malayalam,gen-bench-v1,7,bench-ID,RIT TN Joy,data/fonts/extra/rittnjoy/RIT-tnjoy-regular.ttf,64,0.741373,0.700189,0.786481,0.789239,0.831893,0.358945,0.138852,0.131667,0.103885,0.854738,0.419947,705 120 229 731 502 63
Malayalam,gen-bench-v1,7,bench-ID,RIT Uroob,data/fonts/extra/rituroob/RIT-Uroob-Italic.ttf,64,0.703163,0.663266,0.770022,0.771791,0.812778,0.107198,-0.010747,-0.012532,-0.009839,0.934853,0.114669,51 338 954 643 587 955
Malayalam,gen-bench-v1,7,bench-ID,RIT Uroob,data/fonts/extra/rituroob/RIT-Uroob.ttf,64,0.684091,0.643327,0.772535,0.774279,0.817101,0.131660,0.014295,0.009609,0.009864,0.836916,0.157316,950 339 115 797 581 935
Malayalam,gen-bench-v1,7,bench-OOD,Chilanka,data/fonts/google/chilanka/Chilanka-Regular.ttf,64,0.696584,0.645266,0.768813,0.768790,0.745688,0.139493,0.093386,0.091867,0.080562,0.929292,0.150106,695 925 830 401 71 549
Malayalam,gen-bench-v1,1,bench-ID,Lohit Malayalam,data/fonts/extra/lohitmalayalam/Lohit-Malayalam.ttf,64,0.717472,0.655822,0.730426,0.724452,0.705706,0.287021,0.191135,0.175650,0.187683,0.945518,0.303559,940 33 57 171 829 941
Malayalam,gen-bench-v1,1,bench-ID,RIT Panmana,data/fonts/extra/ritpanmana/RIT-Panmana-Regular.ttf,64,0.799875,0.770182,0.815011,0.819230,0.799284,0.373950,0.249299,0.257500,0.373692,0.820909,0.455531,617 2 705 726 331 346
Malayalam,gen-bench-v1,1,bench-ID,RIT TN Joy,data/fonts/extra/rittnjoy/RIT-tnjoy-bold.ttf,64,0.723863,0.693210,0.800632,0.801076,0.824189,0.304879,0.128193,0.151422,0.129398,0.852483,0.357637,790 223 581 189 938 179
Malayalam,gen-bench-v1,1,bench-ID,RIT TN Joy,data/fonts/extra/rittnjoy/RIT-tnjoy-extrabold.ttf,64,0.683309,0.635083,0.795889,0.793901,0.802804,0.286303,0.101259,0.135334,0.110625,0.808540,0.354099,593 220 598 703 51 535
Malayalam,gen-bench-v1,1,bench-ID,RIT TN Joy,data/fonts/extra/rittnjoy/RIT-tnjoy-regular.ttf,64,0.741228,0.708872,0.786481,0.789239,0.831893,0.363052,0.138852,0.131667,0.103885,0.854738,0.424753,705 120 229 731 502 63
Malayalam,gen-bench-v1,1,bench-ID,RIT Uroob,data/fonts/extra/rituroob/RIT-Uroob-Italic.ttf,64,0.699577,0.657617,0.770022,0.771791,0.812778,0.097869,-0.010747,-0.012532,-0.009839,0.934853,0.104689,51 338 954 643 587 955
Malayalam,gen-bench-v1,1,bench-ID,RIT Uroob,data/fonts/extra/rituroob/RIT-Uroob.ttf,64,0.690908,0.644684,0.772535,0.774279,0.817101,0.114348,0.014295,0.009609,0.009864,0.836916,0.136630,950 339 115 797 581 935
Malayalam,gen-bench-v1,1,bench-OOD,Chilanka,data/fonts/google/chilanka/Chilanka-Regular.ttf,64,0.694067,0.643609,0.768813,0.768790,0.745688,0.150090,0.093386,0.091867,0.080562,0.929292,0.161511,695 925 830 401 71 549
Malayalam,gen-bench-v1,2,bench-ID,Lohit Malayalam,data/fonts/extra/lohitmalayalam/Lohit-Malayalam.ttf,64,0.717844,0.667746,0.730426,0.724452,0.705706,0.261153,0.191135,0.175650,0.187683,0.945518,0.276201,940 33 57 171 829 941
Malayalam,gen-bench-v1,2,bench-ID,RIT Panmana,data/fonts/extra/ritpanmana/RIT-Panmana-Regular.ttf,64,0.787083,0.745075,0.815011,0.819230,0.799284,0.357880,0.249299,0.257500,0.373692,0.820909,0.435956,617 2 705 726 331 346
Malayalam,gen-bench-v1,2,bench-ID,RIT TN Joy,data/fonts/extra/rittnjoy/RIT-tnjoy-bold.ttf,64,0.715491,0.660821,0.800632,0.801076,0.824189,0.302917,0.128193,0.151422,0.129398,0.852483,0.355335,790 223 581 189 938 179
Malayalam,gen-bench-v1,2,bench-ID,RIT TN Joy,data/fonts/extra/rittnjoy/RIT-tnjoy-extrabold.ttf,64,0.692142,0.644307,0.795889,0.793901,0.802804,0.335033,0.101259,0.135334,0.110625,0.808540,0.414368,593 220 598 703 51 535
Malayalam,gen-bench-v1,2,bench-ID,RIT TN Joy,data/fonts/extra/rittnjoy/RIT-tnjoy-regular.ttf,64,0.739561,0.704573,0.786481,0.789239,0.831893,0.361039,0.138852,0.131667,0.103885,0.854738,0.422397,705 120 229 731 502 63
Malayalam,gen-bench-v1,2,bench-ID,RIT Uroob,data/fonts/extra/rituroob/RIT-Uroob-Italic.ttf,64,0.699378,0.663803,0.770022,0.771791,0.812778,0.103424,-0.010747,-0.012532,-0.009839,0.934853,0.110632,51 338 954 643 587 955
Malayalam,gen-bench-v1,2,bench-ID,RIT Uroob,data/fonts/extra/rituroob/RIT-Uroob.ttf,64,0.685731,0.638916,0.772535,0.774279,0.817101,0.136050,0.014295,0.009609,0.009864,0.836916,0.162561,950 339 115 797 581 935
Malayalam,gen-bench-v1,2,bench-OOD,Chilanka,data/fonts/google/chilanka/Chilanka-Regular.ttf,64,0.699421,0.645901,0.768813,0.768790,0.745688,0.139407,0.093386,0.091867,0.080562,0.929292,0.150015,695 925 830 401 71 549
Gujarati,gen-bench-v1,7,bench-ID,Kumar One Outline,data/fonts/google/kumaroneoutline/KumarOneOutline-Regular.ttf,64,0.681325,0.630035,0.706781,0.703786,0.702225,0.134286,0.130497,0.131453,0.127374,0.995809,0.134851,331 437 99 388 359 391
Gujarati,gen-bench-v1,7,bench-ID,Mogra,data/fonts/google/mogra/Mogra-Regular.ttf,64,0.719189,0.680074,0.745278,0.736087,0.746721,0.152093,0.156436,0.169318,0.164392,0.981126,0.155018,191 368 448 119 736 73
Gujarati,gen-bench-v1,7,bench-OOD,Shrikhand,data/fonts/google/shrikhand/Shrikhand-Regular.ttf,64,0.694094,0.640618,0.711831,0.709707,0.709327,0.145433,0.111820,0.124627,0.116069,0.983002,0.147948,567 698 125 303 482 472
Gujarati,gen-bench-v1,1,bench-ID,Kumar One Outline,data/fonts/google/kumaroneoutline/KumarOneOutline-Regular.ttf,64,0.679529,0.628108,0.706781,0.703786,0.702225,0.133363,0.130497,0.131453,0.127374,0.995809,0.133924,331 437 99 388 359 391
Gujarati,gen-bench-v1,1,bench-ID,Mogra,data/fonts/google/mogra/Mogra-Regular.ttf,64,0.718326,0.677424,0.745278,0.736087,0.746721,0.151920,0.156436,0.169318,0.164392,0.981126,0.154842,191 368 448 119 736 73
Gujarati,gen-bench-v1,1,bench-OOD,Shrikhand,data/fonts/google/shrikhand/Shrikhand-Regular.ttf,64,0.693181,0.640947,0.711831,0.709707,0.709327,0.142863,0.111820,0.124627,0.116069,0.983002,0.145333,567 698 125 303 482 472
Gujarati,gen-bench-v1,2,bench-ID,Kumar One Outline,data/fonts/google/kumaroneoutline/KumarOneOutline-Regular.ttf,64,0.677682,0.619473,0.706781,0.703786,0.702225,0.136734,0.130497,0.131453,0.127374,0.995809,0.137310,331 437 99 388 359 391
Gujarati,gen-bench-v1,2,bench-ID,Mogra,data/fonts/google/mogra/Mogra-Regular.ttf,64,0.718048,0.679295,0.745278,0.736087,0.746721,0.152381,0.156436,0.169318,0.164392,0.981126,0.155313,191 368 448 119 736 73
Gujarati,gen-bench-v1,2,bench-OOD,Shrikhand,data/fonts/google/shrikhand/Shrikhand-Regular.ttf,64,0.693043,0.639317,0.711831,0.709707,0.709327,0.147508,0.111820,0.124627,0.116069,0.983002,0.150059,567 698 125 303 482 472
Gurmukhi,gen-bench-v1,7,bench-ID,Braah One,data/fonts/google/braahone/BraahOne-Regular.ttf,64,0.776702,0.750575,0.761778,0.767561,0.738016,0.165618,0.192798,0.233316,0.210604,0.946235,0.175028,438 479 62 459 33 232
Gurmukhi,gen-bench-v1,7,bench-OOD,Langar,data/fonts/google/langar/Langar-Regular.ttf,64,0.747007,0.729014,0.766295,0.753226,0.752381,0.146155,0.110922,0.109063,0.113499,0.987725,0.147971,52 426 200 238 94 129
Gurmukhi,gen-bench-v1,7,bench-ID,Tiro Gurmukhi,data/fonts/google/tirogurmukhi/TiroGurmukhi-Italic.ttf,64,0.817836,0.800521,0.810758,0.811655,0.787495,0.430765,0.074984,0.079644,0.080863,0.940350,0.458090,195 381 461 123 134 77
Gurmukhi,gen-bench-v1,7,bench-ID,Tiro Gurmukhi,data/fonts/google/tirogurmukhi/TiroGurmukhi-Regular.ttf,64,0.847311,0.823554,0.836021,0.840592,0.789707,0.127517,0.102913,0.103352,0.105830,0.972042,0.131185,10 30 165 438 235 255
Gurmukhi,gen-bench-v1,1,bench-ID,Braah One,data/fonts/google/braahone/BraahOne-Regular.ttf,64,0.772922,0.750347,0.761778,0.767561,0.738016,0.164253,0.192798,0.233316,0.210604,0.946235,0.173585,438 479 62 459 33 232
Gurmukhi,gen-bench-v1,1,bench-OOD,Langar,data/fonts/google/langar/Langar-Regular.ttf,64,0.749594,0.718179,0.766295,0.753226,0.752381,0.140855,0.110922,0.109063,0.113499,0.987725,0.142605,52 426 200 238 94 129
Gurmukhi,gen-bench-v1,1,bench-ID,Tiro Gurmukhi,data/fonts/google/tirogurmukhi/TiroGurmukhi-Italic.ttf,64,0.822887,0.806695,0.810758,0.811655,0.787495,0.420744,0.074984,0.079644,0.080863,0.940350,0.447434,195 381 461 123 134 77
Gurmukhi,gen-bench-v1,1,bench-ID,Tiro Gurmukhi,data/fonts/google/tirogurmukhi/TiroGurmukhi-Regular.ttf,64,0.842382,0.821905,0.836021,0.840592,0.789707,0.133350,0.102913,0.103352,0.105830,0.972042,0.137185,10 30 165 438 235 255
Gurmukhi,gen-bench-v1,2,bench-ID,Braah One,data/fonts/google/braahone/BraahOne-Regular.ttf,64,0.778319,0.756922,0.761778,0.767561,0.738016,0.164895,0.192798,0.233316,0.210604,0.946235,0.174264,438 479 62 459 33 232
Gurmukhi,gen-bench-v1,2,bench-OOD,Langar,data/fonts/google/langar/Langar-Regular.ttf,64,0.748206,0.720120,0.766295,0.753226,0.752381,0.147155,0.110922,0.109063,0.113499,0.987725,0.148983,52 426 200 238 94 129
Gurmukhi,gen-bench-v1,2,bench-ID,Tiro Gurmukhi,data/fonts/google/tirogurmukhi/TiroGurmukhi-Italic.ttf,64,0.819113,0.803072,0.810758,0.811655,0.787495,0.452557,0.074984,0.079644,0.080863,0.940350,0.481265,195 381 461 123 134 77
Gurmukhi,gen-bench-v1,2,bench-ID,Tiro Gurmukhi,data/fonts/google/tirogurmukhi/TiroGurmukhi-Regular.ttf,64,0.845728,0.825634,0.836021,0.840592,0.789707,0.131689,0.102913,0.103352,0.105830,0.972042,0.135477,10 30 165 438 235 255
Odia,gen-bench-v1,7,bench-ID,Lohit Oriya,data/fonts/extra/lohitoriya/Lohit-Oriya.ttf,64,0.721817,0.679907,0.761868,0.762826,0.732471,0.268049,0.188108,0.186156,0.201004,0.847137,0.316417,82 441 223 714 772 761
Odia,gen-bench-v1,7,bench-OOD,Alkatra,data/fonts/google/alkatra/Alkatra[wght].ttf,64,0.668809,0.603788,0.720242,0.715253,0.733003,0.800291,0.091583,0.092317,0.099170,0.973214,0.822318,8 290 598 527 777 394
Odia,gen-bench-v1,7,bench-ID,Noto Serif Oriya,data/fonts/google/notoseriforiya/NotoSerifOriya[wght].ttf,64,0.727403,0.688205,0.789346,0.792832,0.770881,0.169501,0.156065,0.161528,0.164057,0.960217,0.176524,450 162 166 93 609 386
Odia,gen-bench-v1,7,bench-OOD,Alkatra,data/fonts/instances/alkatra/Alkatra[wght].wght400.ttf,64,0.622920,0.556235,0.693868,0.688324,0.704745,0.811047,0.097850,0.100873,0.098894,0.985833,0.822702,392 74 56 126 517 382
Odia,gen-bench-v1,7,bench-OOD,Alkatra,data/fonts/instances/alkatra/Alkatra[wght].wght500.ttf,64,0.653836,0.586155,0.703848,0.695320,0.714331,0.897684,0.099934,0.103024,0.108291,0.990838,0.905984,773 83 706 550 270 123
Odia,gen-bench-v1,7,bench-OOD,Alkatra,data/fonts/instances/alkatra/Alkatra[wght].wght600.ttf,64,0.634807,0.556963,0.686481,0.676960,0.698396,0.877864,0.097272,0.111924,0.108933,0.987278,0.889176,67 238 436 220 118 610
Odia,gen-bench-v1,7,bench-OOD,Alkatra,data/fonts/instances/alkatra/Alkatra[wght].wght700.ttf,64,0.628563,0.552768,0.690242,0.679680,0.702322,0.885795,0.118763,0.134095,0.134029,0.982622,0.901461,571 634 258 403 756 537
Odia,gen-bench-v1,7,bench-ID,Noto Serif Oriya,data/fonts/instances/notoseriforiya/NotoSerifOriya[wght].wght400.ttf,64,0.737893,0.704879,0.797985,0.801749,0.775431,0.159585,0.143593,0.146563,0.142141,0.941945,0.169421,33 340 130 589 471 626
Odia,gen-bench-v1,7,bench-ID,Noto Serif Oriya,data/fonts/instances/notoseriforiya/NotoSerifOriya[wght].wght500.ttf,64,0.704825,0.641213,0.781537,0.782777,0.740139,0.165158,0.133169,0.134028,0.133233,0.973775,0.169606,628 777 708 833 508 726
Odia,gen-bench-v1,7,bench-ID,Noto Serif Oriya,data/fonts/instances/notoseriforiya/NotoSerifOriya[wght].wght600.ttf,64,0.713797,0.662121,0.789705,0.786660,0.745701,0.179284,0.139823,0.142507,0.143996,0.988088,0.181446,470 337 87 427 326 225
Odia,gen-bench-v1,7,bench-ID,Noto Serif Oriya,data/fonts/instances/notoseriforiya/NotoSerifOriya[wght].wght700.ttf,64,0.712724,0.675240,0.787843,0.772517,0.740727,0.167329,0.127918,0.143898,0.135474,0.957991,0.174666,156 100 506 467 176 332
Odia,gen-bench-v1,1,bench-ID,Lohit Oriya,data/fonts/extra/lohitoriya/Lohit-Oriya.ttf,64,0.720434,0.679885,0.761868,0.762826,0.732471,0.268092,0.188108,0.186156,0.201004,0.847137,0.316468,82 441 223 714 772 761
Odia,gen-bench-v1,1,bench-OOD,Alkatra,data/fonts/google/alkatra/Alkatra[wght].ttf,64,0.659863,0.591952,0.720242,0.715253,0.733003,0.830001,0.091583,0.092317,0.099170,0.973214,0.852846,8 290 598 527 777 394
Odia,gen-bench-v1,1,bench-ID,Noto Serif Oriya,data/fonts/google/notoseriforiya/NotoSerifOriya[wght].ttf,64,0.730567,0.682944,0.789346,0.792832,0.770881,0.175746,0.156065,0.161528,0.164057,0.960217,0.183027,450 162 166 93 609 386
Odia,gen-bench-v1,1,bench-OOD,Alkatra,data/fonts/instances/alkatra/Alkatra[wght].wght400.ttf,64,0.627760,0.561707,0.693868,0.688324,0.704745,0.863472,0.097850,0.100873,0.098894,0.985833,0.875880,392 74 56 126 517 382
Odia,gen-bench-v1,1,bench-OOD,Alkatra,data/fonts/instances/alkatra/Alkatra[wght].wght500.ttf,64,0.642966,0.576719,0.703848,0.695320,0.714331,0.820525,0.099934,0.103024,0.108291,0.990838,0.828112,773 83 706 550 270 123
Odia,gen-bench-v1,1,bench-OOD,Alkatra,data/fonts/instances/alkatra/Alkatra[wght].wght600.ttf,64,0.628095,0.540628,0.686481,0.676960,0.698396,0.846170,0.097272,0.111924,0.108933,0.987278,0.857074,67 238 436 220 118 610
Odia,gen-bench-v1,1,bench-OOD,Alkatra,data/fonts/instances/alkatra/Alkatra[wght].wght700.ttf,64,0.635094,0.563251,0.690242,0.679680,0.702322,0.813424,0.118763,0.134095,0.134029,0.982622,0.827809,571 634 258 403 756 537
Odia,gen-bench-v1,1,bench-ID,Noto Serif Oriya,data/fonts/instances/notoseriforiya/NotoSerifOriya[wght].wght400.ttf,64,0.737391,0.700698,0.797985,0.801749,0.775431,0.155025,0.143593,0.146563,0.142141,0.941945,0.164580,33 340 130 589 471 626
Odia,gen-bench-v1,1,bench-ID,Noto Serif Oriya,data/fonts/instances/notoseriforiya/NotoSerifOriya[wght].wght500.ttf,64,0.705609,0.640570,0.781537,0.782777,0.740139,0.161686,0.133169,0.134028,0.133233,0.973775,0.166040,628 777 708 833 508 726
Odia,gen-bench-v1,1,bench-ID,Noto Serif Oriya,data/fonts/instances/notoseriforiya/NotoSerifOriya[wght].wght600.ttf,64,0.716449,0.664265,0.789705,0.786660,0.745701,0.172580,0.139823,0.142507,0.143996,0.988088,0.174660,470 337 87 427 326 225
Odia,gen-bench-v1,1,bench-ID,Noto Serif Oriya,data/fonts/instances/notoseriforiya/NotoSerifOriya[wght].wght700.ttf,64,0.711946,0.669822,0.787843,0.772517,0.740727,0.186000,0.127918,0.143898,0.135474,0.957991,0.194156,156 100 506 467 176 332
Odia,gen-bench-v1,2,bench-ID,Lohit Oriya,data/fonts/extra/lohitoriya/Lohit-Oriya.ttf,64,0.721628,0.693821,0.761868,0.762826,0.732471,0.272866,0.188108,0.186156,0.201004,0.847137,0.322104,82 441 223 714 772 761
Odia,gen-bench-v1,2,bench-OOD,Alkatra,data/fonts/google/alkatra/Alkatra[wght].ttf,64,0.666777,0.596810,0.720242,0.715253,0.733003,0.850441,0.091583,0.092317,0.099170,0.973214,0.873848,8 290 598 527 777 394
Odia,gen-bench-v1,2,bench-ID,Noto Serif Oriya,data/fonts/google/notoseriforiya/NotoSerifOriya[wght].ttf,64,0.726181,0.684145,0.789346,0.792832,0.770881,0.167406,0.156065,0.161528,0.164057,0.960217,0.174342,450 162 166 93 609 386
Odia,gen-bench-v1,2,bench-OOD,Alkatra,data/fonts/instances/alkatra/Alkatra[wght].wght400.ttf,64,0.625564,0.549058,0.693868,0.688324,0.704745,0.801922,0.097850,0.100873,0.098894,0.985833,0.813446,392 74 56 126 517 382
Odia,gen-bench-v1,2,bench-OOD,Alkatra,data/fonts/instances/alkatra/Alkatra[wght].wght500.ttf,64,0.644315,0.570489,0.703848,0.695320,0.714331,0.861701,0.099934,0.103024,0.108291,0.990838,0.869668,773 83 706 550 270 123
Odia,gen-bench-v1,2,bench-OOD,Alkatra,data/fonts/instances/alkatra/Alkatra[wght].wght600.ttf,64,0.633019,0.550244,0.686481,0.676960,0.698396,0.873813,0.097272,0.111924,0.108933,0.987278,0.885073,67 238 436 220 118 610
Odia,gen-bench-v1,2,bench-OOD,Alkatra,data/fonts/instances/alkatra/Alkatra[wght].wght700.ttf,64,0.629597,0.553562,0.690242,0.679680,0.702322,0.889579,0.118763,0.134095,0.134029,0.982622,0.905311,571 634 258 403 756 537
Odia,gen-bench-v1,2,bench-ID,Noto Serif Oriya,data/fonts/instances/notoseriforiya/NotoSerifOriya[wght].wght400.ttf,64,0.734456,0.701059,0.797985,0.801749,0.775431,0.156320,0.143593,0.146563,0.142141,0.941945,0.165954,33 340 130 589 471 626
Odia,gen-bench-v1,2,bench-ID,Noto Serif Oriya,data/fonts/instances/notoseriforiya/NotoSerifOriya[wght].wght500.ttf,64,0.703370,0.642199,0.781537,0.782777,0.740139,0.163718,0.133169,0.134028,0.133233,0.973775,0.168127,628 777 708 833 508 726
Odia,gen-bench-v1,2,bench-ID,Noto Serif Oriya,data/fonts/instances/notoseriforiya/NotoSerifOriya[wght].wght600.ttf,64,0.713611,0.657395,0.789705,0.786660,0.745701,0.169557,0.139823,0.142507,0.143996,0.988088,0.171601,470 337 87 427 326 225
Odia,gen-bench-v1,2,bench-ID,Noto Serif Oriya,data/fonts/instances/notoseriforiya/NotoSerifOriya[wght].wght700.ttf,64,0.707389,0.652419,0.787843,0.772517,0.740727,0.177570,0.127918,0.143898,0.135474,0.957991,0.185357,156 100 506 467 176 332


==> anc/tail_glyphs.csv <==
font,glyph,script,adv_delta_em,rsb_delta_em
AntonGujarati.ttf,MatraI35Reph.gj,gujr,1.93,1.984
BangersGujarati.ttf,MatraI35Reph.gj,gujr,1.827,1.984
AbrilMukta.ttf,matraItwentythree.dv,deva,1.8,1.767
ComfortaaMukta.ttf,matraItwentythree.dv,deva,1.719,1.767
FredokaMukta.ttf,matraItwentythree.dv,deva,1.716,1.767
gujarati.ttf,MatraI34RephBindu.gj,gujr,1.696,1.698
AntonGujarati.ttf,MatraI33RephBindu.gj,gujr,1.665,1.66
BangersGujarati.ttf,MatraI33RephBindu.gj,gujr,1.661,1.66
AntonGujarati.ttf,MatraI35.gj,gujr,1.66,1.886
KalamMukta.ttf,matraItwentythree.dv,deva,1.605,1.767
AntonGujarati.ttf,MatraIBindu33.gj,gujr,1.587,1.596
ShrikhandGujarati.ttf,MatraI33.gj,gujr,1.519,1.562
AntonGujarati.ttf,MatraI32RephBindu.gj,gujr,1.518,1.52
gujarati.ttf,MatraI32RephBindu.gj,gujr,1.467,1.52
gujarati.ttf,MatraIBindu32.gj,gujr,1.459,1.456
gujarati.ttf,MatraI30RephBindu.gj,gujr,1.45,1.433
gujarati.ttf,MatraI32.gj,gujr,1.445,1.422
gujarati.ttf,MatraIBindu31.gj,gujr,1.441,1.426
BangersGujarati.ttf,MatraI30RephBindu.gj,gujr,1.44,1.433
gujarati.ttf,MatraI32Reph.gj,gujr,1.436,1.52
BangersGujarati.ttf,MatraI29RephBindu.gj,gujr,1.433,1.403
LobsterGujarati.ttf,MatraI30RephBindu.gj,gujr,1.427,1.433
gujarati.ttf,MatraI34.gj,gujr,1.42,1.6
gujarati.ttf,MatraI28Reph.gj,gujr,1.419,1.383
FredokaMukta.ttf,matraItwentytwo.dv,deva,1.417,1.427
BangersGujarati.ttf,MatraI28Reph.gj,gujr,1.416,1.383
ShrikhandGujarati.ttf,MatraI28RephBindu.gj,gujr,1.411,1.383
gujarati.ttf,MatraI28RephBindu.gj,gujr,1.404,1.383
AntonGujarati.ttf,MatraI30RephBindu.gj,gujr,1.402,1.433
KalamMukta.ttf,matraItwentytwo.dv,deva,1.402,1.427
BangersGujarati.ttf,MatraI27RephBindu.gj,gujr,1.401,1.336
BebasMukta.ttf,matraItwentytwo.dv,deva,1.4,1.427
ShrikhandGujarati.ttf,MatraI29.gj,gujr,1.4,1.305
BangersGujarati.ttf,MatraI30Reph.gj,gujr,1.394,1.433
ShrikhandGujarati.ttf,MatraI32.gj,gujr,1.392,1.422
AntonGujarati.ttf,MatraIBindu30.gj,gujr,1.39,1.368
ShrikhandGujarati.ttf,MatraIBindu29.gj,gujr,1.386,1.342
gujarati.ttf,MatraI27RephBindu.gj,gujr,1.386,1.336
gujarati.ttf,MatraIBindu30.gj,gujr,1.386,1.368
ShrikhandGujarati.ttf,MatraIBindu28.gj,gujr,1.383,1.322
AntonGujarati.ttf,MatraI32.gj,gujr,1.381,1.422
AntonGujarati.ttf,MatraI31RephBindu.gj,gujr,1.376,1.49
gujarati.ttf,MatraIBindu29.gj,gujr,1.376,1.342
CaveatMukta.ttf,matraItwentytwo.dv,deva,1.375,1.427
devanagari.ttf,matraItwentytwo.dv,deva,1.373,1.427
LobsterGujarati.ttf,MatraIBindu29.gj,gujr,1.372,1.342
ShrikhandGujarati.ttf,MatraI26RephBindu.gj,gujr,1.367,1.296
AntonGujarati.ttf,MatraI27RephBindu.gj,gujr,1.365,1.336
CaveatGujarati.ttf,MatraIBindu29.gj,gujr,1.365,1.342
LobsterGujarati.ttf,MatraI25RephBindu.gj,gujr,1.361,1.254
gujarati.ttf,MatraI27Reph.gj,gujr,1.361,1.336
gujarati.ttf,MatraI29RephBindu.gj,gujr,1.361,1.403
LobsterGujarati.ttf,MatraI26RephBindu.gj,gujr,1.353,1.296
ShrikhandGujarati.ttf,MatraI21Reph.gj,gujr,1.35,1.138
ShrikhandGujarati.ttf,MatraI23RephBindu.gj,gujr,1.349,1.19
LobsterGujarati.ttf,MatraI28RephBindu.gj,gujr,1.347,1.383
BangersGujarati.ttf,MatraI28RephBindu.gj,gujr,1.346,1.383
PacificoMukta.ttf,matraItwentyone.dv,deva,1.345,1.337
CaveatGujarati.ttf,MatraI31.gj,gujr,1.343,1.392
LobsterGujarati.ttf,MatraIBindu28.gj,gujr,1.342,1.322
gujarati.ttf,MatraIBindu28.gj,gujr,1.341,1.322
LobsterGujarati.ttf,MatraI24RephBindu.gj,gujr,1.34,1.224
LobsterGujarati.ttf,MatraI18RephBindu.gj,gujr,1.339,1.044
BangersGujarati.ttf,MatraI24RephBindu.gj,gujr,1.338,1.224
BangersGujarati.ttf,MatraI21RephBindu.gj,gujr,1.338,1.138
AntonGujarati.ttf,MatraI29RephBindu.gj,gujr,1.335,1.403
CaveatGujarati.ttf,MatraI26RephBindu.gj,gujr,1.335,1.296
gujarati.ttf,MatraI25Reph.gj,gujr,1.335,1.254
CaveatGujarati.ttf,MatraI27RephBindu.gj,gujr,1.334,1.336
gujarati.ttf,MatraI26RephBindu.gj,gujr,1.334,1.296
BangersGujarati.ttf,MatraI24Reph.gj,gujr,1.331,1.224
gujarati.ttf,MatraI26Reph.gj,gujr,1.327,1.296
SpecialEliteMukta.ttf,matraItwentytwo.dv,deva,1.325,1.427
BangersGujarati.ttf,MatraI26RephBindu.gj,gujr,1.323,1.296
CaveatGujarati.ttf,MatraI22Reph.gj,gujr,1.319,1.15
AntonGujarati.ttf,MatraI26RephBindu.gj,gujr,1.318,1.296
ShrikhandGujarati.ttf,MatraI16Reph.gj,gujr,1.318,0.96
AntonGujarati.ttf,MatraIBindu28.gj,gujr,1.316,1.322
BangersGujarati.ttf,MatraI23RephBindu.gj,gujr,1.315,1.19
CaveatGujarati.ttf,MatraI28.gj,gujr,1.315,1.285
gujarati.ttf,MatraI31.gj,gujr,1.315,1.392
AntonGujarati.ttf,MatraI25Reph.gj,gujr,1.314,1.254
gujarati.ttf,MatraI30.gj,gujr,1.31,1.335
BangersGujarati.ttf,MatraIBindu28.gj,gujr,1.303,1.322
BangersGujarati.ttf,MatraI28.gj,gujr,1.302,1.285
BangersGujarati.ttf,MatraI27Reph.gj,gujr,1.301,1.336
BangersGujarati.ttf,MatraI31.gj,gujr,1.301,1.392
ShrikhandGujarati.ttf,MatraI24RephBindu.gj,gujr,1.297,1.224
CaveatGujarati.ttf,MatraI27.gj,gujr,1.293,1.238
ShrikhandGujarati.ttf,MatraI28.gj,gujr,1.284,1.285
gujarati.ttf,MatraI29.gj,gujr,1.283,1.305
AntonGujarati.ttf,MatraIBindu27.gj,gujr,1.28,1.272
BangersMukta.ttf,matraItwenty.dv,deva,1.279,1.267
LobsterGujarati.ttf,MatraIBindu27.gj,gujr,1.279,1.272
BangersGujarati.ttf,MatraI22Reph.gj,gujr,1.275,1.15
CaveatGujarati.ttf,MatraIBindu24.gj,gujr,1.275,1.162
AntonGujarati.ttf,MatraI31.gj,gujr,1.274,1.392
BangersGujarati.ttf,MatraI23Reph.gj,gujr,1.274,1.19
gujarati.ttf,MatraI35.gj,gujr,1.274,1.886
gujarati.ttf,MatraI24Reph.gj,gujr,1.274,1.224
LobsterGujarati.ttf,MatraI25Reph.gj,gujr,1.273,1.254
ShrikhandGujarati.ttf,MatraIBindu25.gj,gujr,1.272,1.192
CaveatMukta.ttf,matraItwenty.dv,deva,1.27,1.267
gujarati.ttf,MatraIBindu27.gj,gujr,1.269,1.272
AntonGujarati.ttf,MatraI24RephBindu.gj,gujr,1.268,1.224
PacificoMukta.ttf,matraIeighteen.dv,deva,1.264,1.117
LobsterGujarati.ttf,MatraIBindu26.gj,gujr,1.259,1.232
ShrikhandGujarati.ttf,MatraI21RephBindu.gj,gujr,1.258,1.138
BangersGujarati.ttf,MatraI20RephBindu.gj,gujr,1.256,1.1
gujarati.ttf,MatraI18RephBindu.gj,gujr,1.256,1.044
LobsterGujarati.ttf,MatraI22RephBindu.gj,gujr,1.255,1.15
AntonGujarati.ttf,MatraIBindu26.gj,gujr,1.254,1.232
FarsanGujarati.ttf,MatraIBindu29.gj,gujr,1.252,1.342
LobsterGujarati.ttf,MatraI23RephBindu.gj,gujr,1.252,1.19
gujarati.ttf,MatraI28.gj,gujr,1.251,1.285
ShrikhandGujarati.ttf,MatraI30.gj,gujr,1.25,1.335
BangersGujarati.ttf,MatraI22RephBindu.gj,gujr,1.248,1.15
AbrilMukta.ttf,matraIseventeen.dv,deva,1.247,1.077
gujarati.ttf,MatraI23Reph.gj,gujr,1.246,1.19
gujarati.ttf,MatraI19RephBindu.gj,gujr,1.244,1.084
AntonGujarati.ttf,MatraIBindu21.gj,gujr,1.243,1.076
AntonGujarati.ttf,MatraI24Reph.gj,gujr,1.243,1.224
ShrikhandGujarati.ttf,MatraIBindu27.gj,gujr,1.239,1.272
gujarati.ttf,MatraI24RephBindu.gj,gujr,1.239,1.224
KalamMukta.ttf,matraItwenty.dv,deva,1.238,1.267
PacificoMukta.ttf,matraInineteen.dv,deva,1.238,1.167
CaveatMukta.ttf,matraItwentyone.dv,deva,1.235,1.337
gujarati.ttf,MatraI21RephBindu.gj,gujr,1.235,1.138
gujarati.ttf,MatraI22RephBindu.gj,gujr,1.234,1.15
ComfortaaMukta.ttf,matraItwenty.dv,deva,1.233,1.267
gujarati.ttf,MatraI23RephBindu.gj,gujr,1.231,1.19
AntonGujarati.ttf,MatraI22RephBindu.gj,gujr,1.23,1.15
PlayfairMukta.ttf,matraItwenty.dv,deva,1.23,1.267
BangersGujarati.ttf,MatraIBindu19.gj,gujr,1.228,1.022
AntonGujarati.ttf,MatraI21RephBindu.gj,gujr,1.227,1.138
LobsterMukta.ttf,matraItwentytwo.dv,deva,1.225,1.427
BangersGujarati.ttf,MatraI20Reph.gj,gujr,1.224,1.1
LobsterGujarati.ttf,MatraI19RephBindu.gj,gujr,1.223,1.084
ShrikhandGujarati.ttf,MatraIBindu26.gj,gujr,1.223,1.232
ShrikhandGujarati.ttf,MatraI17RephBindu.gj,gujr,1.222,0.994
ShrikhandGujarati.ttf,MatraI25Reph.gj,gujr,1.218,1.254
gujarati.ttf,MatraIBindu26.gj,gujr,1.218,1.232
LobsterGujarati.ttf,MatraI20RephBindu.gj,gujr,1.217,1.1
CaveatGujarati.ttf,MatraI24Reph.gj,gujr,1.214,1.224
ShrikhandGujarati.ttf,MatraIBindu22.gj,gujr,1.214,1.088
gujarati.ttf,MatraI16Reph.gj,gujr,1.214,0.96
FredokaMukta.ttf,matraItwenty.dv,deva,1.213,1.267
LobsterGujarati.ttf,MatraI24Reph.gj,gujr,1.213,1.224
FredokaMukta.ttf,matraItwentyone.dv,deva,1.212,1.337
gujarati.ttf,MatraI21Reph.gj,gujr,1.212,1.138
ShrikhandGujarati.ttf,MatraIBindu24.gj,gujr,1.211,1.162
LobsterGujarati.ttf,MatraIBindu22.gj,gujr,1.209,1.088
AntonGujarati.ttf,MatraI23RephBindu.gj,gujr,1.208,1.19
BangersGujarati.ttf,MatraIBindu25.gj,gujr,1.208,1.192
BangersGujarati.ttf,MatraIBindu26.gj,gujr,1.208,1.232
CaveatGujarati.ttf,MatraIBindu26.gj,gujr,1.206,1.232
gujarati.ttf,MatraI22Reph.gj,gujr,1.204,1.15
AntonGujarati.ttf,MatraI22Reph.gj,gujr,1.203,1.15
FarsanGujarati.ttf,MatraI24RephBindu.gj,gujr,1.197,1.224
AntonGujarati.ttf,MatraI27.gj,gujr,1.196,1.238
BangersGujarati.ttf,MatraI18RephBindu.gj,gujr,1.195,1.044
CaveatGujarati.ttf,MatraI26.gj,gujr,1.192,1.198
gujarati.ttf,MatraI16RephBindu.gj,gujr,1.192,0.96
BangersGujarati.ttf,MatraI29.gj,gujr,1.186,1.305
gujarati.ttf,MatraIBindu23.gj,gujr,1.184,1.138
CaveatGujarati.ttf,MatraI23.gj,gujr,1.18,1.092
gujarati.ttf,MatraI20Reph.gj,gujr,1.18,1.1
CinzelMukta.ttf,matraItwentyone.dv,deva,1.178,1.337
ShrikhandGujarati.ttf,MatraIBindu21.gj,gujr,1.178,1.076
BangersMukta.ttf,matraInineteen.dv,deva,1.177,1.167
PacificoMukta.ttf,matraItwenty.dv,deva,1.177,1.267
gujarati.ttf,MatraIBindu24.gj,gujr,1.177,1.162
gujarati.ttf,MatraI20RephBindu.gj,gujr,1.175,1.1
CaveatMukta.ttf,matraInineteen.dv,deva,1.174,1.167
BangersMukta.ttf,matraItwentyone.dv,deva,1.17,1.337
BangersGujarati.ttf,MatraI25.gj,gujr,1.169,1.156
KalamMukta.ttf,matraIseventeen.dv,deva,1.168,1.077
gujarati.ttf,MatraI18Reph.gj,gujr,1.167,1.044
CaveatGujarati.ttf,MatraIBindu15.gj,gujr,1.166,0.893
gujarati.ttf,MatraIBindu25.gj,gujr,1.166,1.192
ShrikhandGujarati.ttf,MatraI22Reph.gj,gujr,1.165,1.15
AntonGujarati.ttf,MatraI18RephBindu.gj,gujr,1.164,1.044
FarsanGujarati.ttf,MatraIBindu26.gj,gujr,1.162,1.232
devanagari.ttf,matraItwenty.dv,deva,1.162,1.267
PacificoMukta.ttf,matraIfifteen.dv,deva,1.157,0.957
AntonGujarati.ttf,MatraI21Reph.gj,gujr,1.154,1.138
AntonGujarati.ttf,MatraI30.gj,gujr,1.153,1.335
ShrikhandGujarati.ttf,MatraI23.gj,gujr,1.153,1.092
BangersGujarati.ttf,MatraIBindu24.gj,gujr,1.151,1.162
CaveatGujarati.ttf,MatraIBindu25.gj,gujr,1.144,1.192
KalamMukta.ttf,matraIeighteen.dv,deva,1.144,1.117
gujarati.ttf,MatraI19Reph.gj,gujr,1.144,1.084
ShrikhandGujarati.ttf,MatraIBindu19.gj,gujr,1.143,1.022
gujarati.ttf,MatraI23.gj,gujr,1.142,1.092
gujarati.ttf,MatraIBindu19.gj,gujr,1.142,1.022
devanagari.ttf,matraIfifteen.dv,deva,1.139,0.957
AntonGujarati.ttf,MatraI23.gj,gujr,1.138,1.092
LobsterGujarati.ttf,MatraIBindu19.gj,gujr,1.137,1.022
ShrikhandGujarati.ttf,MatraI31.gj,gujr,1.137,1.392
AntonGujarati.ttf,MatraI29.gj,gujr,1.134,1.305
BebasMukta.ttf,matraItwentyone.dv,deva,1.134,1.337
CaveatMukta.ttf,matraIfifteen.dv,deva,1.134,0.957
gujarati.ttf,MatraIBindu22.gj,gujr,1.134,1.088
DancingMukta.ttf,matraItwentytwo.dv,deva,1.13,1.427
CaveatGujarati.ttf,MatraI18Reph.gj,gujr,1.125,1.044
BangersGujarati.ttf,MatraI12RephBindu.gj,gujr,1.124,0.824
CaveatGujarati.ttf,MatraI15RephBindu.gj,gujr,1.122,0.93
gujarati.ttf,MatraI17RephBindu.gj,gujr,1.12,0.994
tamil.ttf,MatraOo.tm,taml,1.117,1.117
gujarati.ttf,MatraI24.gj,gujr,1.114,1.126
CaveatGujarati.ttf,MatraI22.gj,gujr,1.113,1.052
KalamMukta.ttf,matraIsixteen.dv,deva,1.113,1.017
AntonGujarati.ttf,MatraIBindu17.gj,gujr,1.112,0.942
CaveatGujarati.ttf,MatraI17.gj,gujr,1.109,0.896
FredokaMukta.ttf,matraInineteen.dv,deva,1.109,1.167
ShrikhandGujarati.ttf,MatraI16RephBindu.gj,gujr,1.109,0.96
FredokaMukta.ttf,matraIseventeen.dv,deva,1.108,1.077
CaveatGujarati.ttf,MatraI14Reph.gj,gujr,1.106,0.894
AbrilMukta.ttf,matraInineteen.dv,deva,1.104,1.167
AntonGujarati.ttf,MatraI19RephBindu.gj,gujr,1.101,1.084
FarsanGujarati.ttf,MatraI27.gj,gujr,1.096,1.238
ShrikhandGujarati.ttf,MatraI12RephBindu.gj,gujr,1.093,0.824
ShrikhandGujarati.ttf,MatraIBindu15.gj,gujr,1.092,0.893
ComfortaaMukta.ttf,matraInineteen.dv,deva,1.091,1.167
PlayfairMukta.ttf,matraIsixteen.dv,deva,1.09,1.017
ComfortaaMukta.ttf,matraItwentyone.dv,deva,1.089,1.337
gujarati.ttf,MatraI17Reph.gj,gujr,1.089,0.994
LobsterGujarati.ttf,MatraI16RephBindu.gj,gujr,1.087,0.96
gujarati.ttf,MatraIBindu18.gj,gujr,1.086,0.992
KalamMukta.ttf,matraIfifteen.dv,deva,1.084,0.957
gujarati.ttf,MatraI25.gj,gujr,1.083,1.156
LobsterGujarati.ttf,MatraI21RephBindu.gj,gujr,1.082,1.138
BangersGujarati.ttf,MatraI27.gj,gujr,1.081,1.238
ShrikhandGujarati.ttf,MatraI15.gj,gujr,1.08,0.832
YatraOneMukta.ttf,matraIeighteen.dv,deva,1.079,1.117
FarsanGujarati.ttf,MatraI18RephBindu.gj,gujr,1.078,1.044
gujarati.ttf,MatraIBindu20.gj,gujr,1.078,1.039
BangersMukta.ttf,matraIeighteen.dv,deva,1.076,1.117
BangersGujarati.ttf,MatraIBindu21.gj,gujr,1.073,1.076
ShrikhandGujarati.ttf,MatraI14Reph.gj,gujr,1.072,0.894
BangersMukta.ttf,matraIfifteen.dv,deva,1.07,0.957
ShrikhandGujarati.ttf,MatraI16.gj,gujr,1.07,0.862
ShrikhandGujarati.ttf,MatraI15RephBindu.gj,gujr,1.07,0.93
PacificoMukta.ttf,matraIsixteen.dv,deva,1.068,1.017
LobsterGujarati.ttf,MatraI12RephBindu.gj,gujr,1.065,0.824
AntonGujarati.ttf,MatraI16RephBindu.gj,gujr,1.063,0.96
gujarati.ttf,MatraIBindu21.gj,gujr,1.063,1.076
AbrilMukta.ttf,matraIfifteen.dv,deva,1.06,0.957
AntonGujarati.ttf,MatraI26.gj,gujr,1.06,1.198
LobsterGujarati.ttf,MatraI17RephBindu.gj,gujr,1.06,0.994
AntonGujarati.ttf,MatraI33.gj,gujr,1.058,1.562
BangersGujarati.ttf,MatraIBindu16.gj,gujr,1.058,0.918
AntonGujarati.ttf,MatraI15RephBindu.gj,gujr,1.055,0.93
AntonGujarati.ttf,MatraIBindu15.gj,gujr,1.053,0.893
LobsterGujarati.ttf,MatraI15RephBindu.gj,gujr,1.053,0.93
gujarati.ttf,MatraI14RephBindu.gj,gujr,1.053,0.894
AbrilMukta.ttf,matraIsixteen.dv,deva,1.048,1.017
AntonGujarati.ttf,MatraI13RephBindu.gj,gujr,1.046,0.874
BangersGujarati.ttf,MatraI15Reph.gj,gujr,1.044,0.93
CinzelMukta.ttf,matraInineteen.dv,deva,1.044,1.167
ComfortaaMukta.ttf,matraIeighteen.dv,deva,1.044,1.117
AntonGujarati.ttf,MatraI17Reph.gj,gujr,1.043,0.994
gujarati.ttf,MatraI15Reph.gj,gujr,1.043,0.93
BangersGujarati.ttf,MatraI16RephBindu.gj,gujr,1.042,0.96
CinzelMukta.ttf,matraIsixteen.dv,deva,1.042,1.017
FredokaMukta.ttf,matraIeighteen.dv,deva,1.042,1.117
AntonGujarati.ttf,MatraIBindu13.gj,gujr,1.039,0.837
ShrikhandGujarati.ttf,MatraI10RephBindu.gj,gujr,1.039,0.754
gujarati.ttf,MatraI27.gj,gujr,1.038,1.238
LobsterGujarati.ttf,MatraI29.gj,gujr,1.037,1.305
BangersGujarati.ttf,MatraI23.gj,gujr,1.036,1.092
BangersGujarati.ttf,MatraI16Reph.gj,gujr,1.035,0.96
ComfortaaMukta.ttf,matraIfifteen.dv,deva,1.03,0.957
AntonGujarati.ttf,MatraI16Reph.gj,gujr,1.029,0.96
CaveatMukta.ttf,matraIsixteen.dv,deva,1.026,1.017
BebasMukta.ttf,matraItwenty.dv,deva,1.024,1.267
DancingMukta.ttf,matraIeighteen.dv,deva,1.018,1.117
BangersGujarati.ttf,MatraI26.gj,gujr,1.016,1.198
DancingMukta.ttf,matraIsixteen.dv,deva,1.012,1.017
DancingMukta.ttf,matraIseventeen.dv,deva,1.01,1.077
DancingMukta.ttf,matraItwenty.dv,deva,1.008,1.267
DancingMukta.ttf,matraIfifteen.dv,deva,1.007,0.957
ShrikhandGujarati.ttf,MatraI13RephBindu.gj,gujr,1.007,0.874
gujarati.ttf,MatraI22.gj,gujr,1.006,1.052
BangersMukta.ttf,matraIseventeen.dv,deva,1.005,1.077
ShrikhandGujarati.ttf,MatraI21.gj,gujr,1.003,1.04
BangersGujarati.ttf,MatraI24.gj,gujr,1.0,1.126
ShrikhandGujarati.ttf,MatraI17.gj,gujr,0.996,0.896
AntonGujarati.ttf,MatraI15Reph.gj,gujr,0.989,0.93
ShrikhandGujarati.ttf,MatraI13.gj,gujr,0.986,0.776
CaveatGujarati.ttf,MatraI12Reph.gj,gujr,0.984,0.824
AntonGujarati.ttf,MatraIBindu18.gj,gujr,0.983,0.992
AntonGujarati.ttf,MatraI11Reph.gj,gujr,0.976,0.789
PacificoMukta.ttf,matraIseventeen.dv,deva,0.976,1.077
gujarati.ttf,MatraI14Reph.gj,gujr,0.976,0.894
BangersGujarati.ttf,MatraI17Reph.gj,gujr,0.975,0.994
ShrikhandGujarati.ttf,MatraIBindu17.gj,gujr,0.974,0.942
ShrikhandGujarati.ttf,MatraIBindu18.gj,gujr,0.974,0.992
gujarati.ttf,MatraIBindu17.gj,gujr,0.974,0.942
AlfaSlabMukta.ttf,matraIiRephChandrabinduone.dv,deva,0.973,0.084
LobsterGujarati.ttf,MatraI14RephBindu.gj,gujr,0.97,0.894
LobsterGujarati.ttf,MatraI16Reph.gj,gujr,0.97,0.96
CaveatGujarati.ttf,MatraIBindu18.gj,gujr,0.969,0.992
BangersGujarati.ttf,MatraI14Reph.gj,gujr,0.968,0.894
CinzelMukta.ttf,matraIeighteen.dv,deva,0.968,1.117
AntonMukta.ttf,matraIeighteen.dv,deva,0.965,1.117
CaveatGujarati.ttf,MatraI13RephBindu.gj,gujr,0.963,0.874
AntonMukta.ttf,matraIsixteen.dv,deva,0.962,1.017
BangersGujarati.ttf,MatraI21.gj,gujr,0.96,1.04
LobsterGujarati.ttf,MatraIBindu14.gj,gujr,0.959,0.856
CaveatGujarati.ttf,MatraI9RephBindu.gj,gujr,0.957,0.728
AntonGujarati.ttf,MatraI24.gj,gujr,0.955,1.126
gujarati.ttf,MatraI15RephBindu.gj,gujr,0.953,0.93
AntonGujarati.ttf,MatraI12RephBindu.gj,gujr,0.952,0.824
FarsanGujarati.ttf,MatraI16RephBindu.gj,gujr,0.951,0.96
gujarati.ttf,MatraIBindu16.gj,gujr,0.949,0.918
AntonGujarati.ttf,MatraI11RephBindu.gj,gujr,0.942,0.789
JainiPurvaMukta.ttf,matraItwentyone.dv,deva,0.942,1.337
KalamMukta.ttf,matraItwelve.dv,deva,0.942,0.817
LobsterGujarati.ttf,MatraI11RephBindu.gj,gujr,0.942,0.789
LobsterMukta.ttf,matraIeighteen.dv,deva,0.942,1.117
gujarati.ttf,MatraIBindu14.gj,gujr,0.942,0.856
CaveatGujarati.ttf,MatraIBindu13.gj,gujr,0.94,0.837
ShrikhandGujarati.ttf,MatraI26.gj,gujr,0.937,1.198
gujarati.ttf,MatraI12Reph.gj,gujr,0.937,0.824
CaveatGujarati.ttf,MatraIBindu12.gj,gujr,0.935,0.799
AntonGujarati.ttf,MatraI14Reph.gj,gujr,0.934,0.894
BangersGujarati.ttf,MatraI16.gj,gujr,0.934,0.862
AbrilMukta.ttf,matraItwenty.dv,deva,0.933,1.267
gujarati.ttf,MatraI13Reph.gj,gujr,0.93,0.874
AntonGujarati.ttf,MatraI22.gj,gujr,0.929,1.052
CaveatMukta.ttf,matraIseventeen.dv,deva,0.929,1.077
ShrikhandGujarati.ttf,MatraIBindu16.gj,gujr,0.926,0.918
FarsanGujarati.ttf,MatraIBindu17.gj,gujr,0.925,0.942
FredokaMukta.ttf,matraIfifteen.dv,deva,0.924,0.957
LobsterGujarati.ttf,MatraIBindu18.gj,gujr,0.924,0.992
AbrilMukta.ttf,matraIeighteen.dv,deva,0.922,1.117
PacificoBangla.ttf,SignICandrabindu_Tta_Ttha2.bn,beng,0.922,0.856
FarsanGujarati.ttf,MatraI22.gj,gujr,0.919,1.052
gujarati.ttf,MatraI13RephBindu.gj,gujr,0.919,0.874
BangersGujarati.ttf,MatraIBindu14.gj,gujr,0.916,0.856
AntonGujarati.ttf,MatraIBindu16.gj,gujr,0.915,0.918
ShrikhandGujarati.ttf,MatraIBindu13.gj,gujr,0.91,0.837
ShrikhandGujarati.ttf,MatraIBindu12.gj,gujr,0.91,0.799
CinzelMukta.ttf,matraItwenty.dv,deva,0.908,1.267
gujarati.ttf,MatraI12RephBindu.gj,gujr,0.898,0.824
BangersGujarati.ttf,MatraI17.gj,gujr,0.897,0.896
BangersGujarati.ttf,MatraI11RephBindu.gj,gujr,0.895,0.789
LobsterGujarati.ttf,MatraI13RephBindu.gj,gujr,0.895,0.874
gujarati.ttf,MatraI17.gj,gujr,0.893,0.896
gujarati.ttf,MatraIBindu10.gj,gujr,0.888,0.736
AntonGujarati.ttf,MatraI9RephBindu.gj,gujr,0.886,0.728
AntonGujarati.ttf,MatraI12Reph.gj,gujr,0.886,0.824
LobsterMukta.ttf,matraIseventeen.dv,deva,0.884,1.077
ShrikhandGujarati.ttf,MatraI11Reph.gj,gujr,0.883,0.789
gujarati.ttf,MatraIBindu15.gj,gujr,0.883,0.893
AntonGujarati.ttf,MatraI10RephBindu.gj,gujr,0.882,0.754
ShrikhandGujarati.ttf,MatraIBindu14.gj,gujr,0.88,0.856
KalamMukta.ttf,matraIthirteen.dv,deva,0.879,0.857
AntonGujarati.ttf,MatraIBindu14.gj,gujr,0.876,0.856
YatraOneMukta.ttf,matraIsixteen.dv,deva,0.876,1.017
AntonGujarati.ttf,MatraI21.gj,gujr,0.875,1.04
devanagari.ttf,matraItwelve.dv,deva,0.873,0.817
CinzelMukta.ttf,matraIfifteen.dv,deva,0.872,0.957
LobsterGujarati.ttf,MatraI14Reph.gj,gujr,0.872,0.894
PlayfairMukta.ttf,matraInineteen.dv,deva,0.867,1.167
gujarati.ttf,MatraI21.gj,gujr,0.866,1.04
BangersGujarati.ttf,MatraI13Reph.gj,gujr,0.863,0.874
ComfortaaMukta.ttf,matraIseventeen.dv,deva,0.859,1.077
AntonGujarati.ttf,MatraI8RephBindu.gj,gujr,0.857,0.716
ShrikhandGujarati.ttf,MatraI9RephBindu.gj,gujr,0.856,0.728
CaveatGujarati.ttf,MatraI16.gj,gujr,0.855,0.862
ShrikhandGujarati.ttf,MatraI18.gj,gujr,0.854,0.946
LobsterGujarati.ttf,MatraIBindu12.gj,gujr,0.853,0.799
FarsanGujarati.ttf,MatraI13RephBindu.gj,gujr,0.852,0.874
YatraOneMukta.ttf,matraIseventeen.dv,deva,0.851,1.077
AntonKannada.ttf,Jasmall2.kn,knda,0.848,0.34
CaveatGujarati.ttf,MatraIBindu10.gj,gujr,0.846,0.736
gujarati.ttf,MatraIBindu12.gj,gujr,0.846,0.799
SpecialEliteMukta.ttf,matraInineteen.dv,deva,0.845,1.167
LobsterGujarati.ttf,MatraIBindu15.gj,gujr,0.844,0.893
PacificoMukta.ttf,matraItwelve.dv,deva,0.843,0.817
ShrikhandGujarati.ttf,MatraI6RephBindu.gj,gujr,0.843,0.647
gujarati.ttf,MatraIBindu13.gj,gujr,0.843,0.837
AlkatraBangla.ttf,SignI_Tta_Ttha1_reph.bn,beng,0.841,0.497
BangersGujarati.ttf,MatraI10RephBindu.gj,gujr,0.841,0.754
SpecialEliteMukta.ttf,matraItwenty.dv,deva,0.837,1.267
YatraOneMukta.ttf,matraIfifteen.dv,deva,0.836,0.957
LobsterGujarati.ttf,MatraI11Reph.gj,gujr,0.834,0.789
CaveatGujarati.ttf,MatraIBindu11.gj,gujr,0.828,0.759
gujarati.ttf,MatraI10RephBindu.gj,gujr,0.828,0.754
AntonGujarati.ttf,MatraIBindu11.gj,gujr,0.826,0.759
YatraOneMukta.ttf,matraInineteen.dv,deva,0.826,1.167
FarsanGujarati.ttf,MatraI15Reph.gj,gujr,0.825,0.93
ComfortaaMukta.ttf,matraIsixteen.dv,deva,0.821,1.017
FarsanGujarati.ttf,MatraI14Reph.gj,gujr,0.815,0.894
PlayfairMukta.ttf,matraItwelve.dv,deva,0.815,0.817
BangersGujarati.ttf,MatraI9RephBindu.gj,gujr,0.812,0.728
SpecialEliteMukta.ttf,matraIsixteen.dv,deva,0.811,1.017
BangersGujarati.ttf,MatraI8Reph.gj,gujr,0.809,0.716
ComfortaaMukta.ttf,matraItwelve.dv,deva,0.806,0.817
ShrikhandGujarati.ttf,MatraI27.gj,gujr,0.806,1.238
BangersGujarati.ttf,MatraI13.gj,gujr,0.801,0.776
gujarati.ttf,MatraI11Reph.gj,gujr,0.8,0.789
BangersGujarati.ttf,MatraI15.gj,gujr,0.799,0.832
BangersBangla.ttf,SignICandrabindu_Tta_Ttha2.bn,beng,0.798,0.856
LobsterGujarati.ttf,MatraIBindu11.gj,gujr,0.798,0.759
gujarati.ttf,MatraI8Reph.gj,gujr,0.798,0.716
gujarati.ttf,MatraIBindu11.gj,gujr,0.797,0.759
LobsterGujarati.ttf,MatraI13.gj,gujr,0.796,0.776
AlfaSlabMukta.ttf,matraORephBindu.dv,deva,0.795,0.018
FarsanGujarati.ttf,MatraI11RephBindu.gj,gujr,0.793,0.789
gujarati.ttf,MatraI16.gj,gujr,0.793,0.862
PlayfairMukta.ttf,matraIfifteen.dv,deva,0.792,0.957
AntonBangla.ttf,SignI_Tta_Ttha2_reph.bn,beng,0.791,0.734
gujarati.ttf,MatraI11RephBindu.gj,gujr,0.791,0.789
gujarati.ttf,MatraI9Reph.gj,gujr,0.787,0.728
AntonGujarati.ttf,MatraI15.gj,gujr,0.786,0.832
CaveatGujarati.ttf,MatraI8Reph.gj,gujr,0.785,0.716
CaveatGujarati.ttf,MatraI24.gj,gujr,0.783,1.126
FarsanGujarati.ttf,MatraI12RephBindu.gj,gujr,0.782,0.824
GayathriMalayalam.ttf,y1k1k1u2,mlym,0.7769,0.0024
ShrikhandGujarati.ttf,MatraIDefaultBindu.gj,gujr,0.776,0.587
AlfaSlabMukta.ttf,vowelLruu.dv,deva,0.775,0.01
AlfaSlabMukta.ttf,MaPaRa.dv,deva,0.774,0.01
BangersGujarati.ttf,MatraI11Reph.gj,gujr,0.773,0.789
LobsterGujarati.ttf,MatraIBindu13.gj,gujr,0.773,0.837
AlfaSlabMukta.ttf,SsaRa.dv,deva,0.772,0.01
LobsterGujarati.ttf,MatraI9Reph.gj,gujr,0.771,0.728
gujarati.ttf,MatraI9RephBindu.gj,gujr,0.771,0.728
BebasMukta.ttf,matraIsixteen.dv,deva,0.77,1.017
tamil.ttf,JaAltMatraI.tm,taml,0.77,0.0
LobsterGujarati.ttf,MatraIBindu10.gj,gujr,0.769,0.736
AbrilMukta.ttf,matraItwentytwo.dv,deva,0.768,1.427
devanagari.ttf,NaTaRa.dv,deva,0.768,0.01
devanagari.ttf,matraIthirteen.dv,deva,0.766,0.857
LobsterGujarati.ttf,MatraI9RephBindu.gj,gujr,0.762,0.728
BebasMukta.ttf,matraIseventeen.dv,deva,0.76,1.077
AntonGujarati.ttf,MatraI8Reph.gj,gujr,0.759,0.716
CaveatGujarati.ttf,MatraI15.gj,gujr,0.758,0.832
gujarati.ttf,MatraI26.gj,gujr,0.757,1.198
LobsterBangla.ttf,SignI_Tta_Ttha2_reph.bn,beng,0.753,0.734
tamil.ttf,TaMatraIi.tm,taml,0.753,0.0
LobsterGujarati.ttf,MatraI30.gj,gujr,0.752,1.335
AntonKannada.ttf,Jhasmall2.kn,knda,0.751,0.537
BangersGujarati.ttf,MatraIBindu10.gj,gujr,0.75,0.736
CaveatOdia.ttf,lapaoriya,orya,0.749,0.0
tamil.ttf,RaMatraI.tm,taml,0.749,0.0
GaladaBangla.ttf,SignI_Tta_Ttha2_reph.bn,beng,0.748,0.734
FarsanGujarati.ttf,MatraI10RephBindu.gj,gujr,0.746,0.754
FarsanGujarati.ttf,MatraI12.gj,gujr,0.746,0.726
PlayfairMukta.ttf,matraIseventeen.dv,deva,0.743,1.077
AntonGujarati.ttf,MatraI25.gj,gujr,0.742,1.156
LobsterMukta.ttf,matraIiRephChandrabinduone.dv,deva,0.742,0.084
bengali.ttf,SignICandrabindu_Tta_Ttha2.bn,beng,0.742,0.856
CaveatMukta.ttf,matraItwelve.dv,deva,0.74,0.817
AlkatraBangla.ttf,BaDha.bn,beng,0.737,0.051
BangersGujarati.ttf,MatraI12Reph.gj,gujr,0.737,0.824
BangersGujarati.ttf,MatraIBindu12.gj,gujr,0.737,0.799
FarsanGujarati.ttf,MatraIBindu11.gj,gujr,0.737,0.759
bengali.ttf,SignI_Tta_Ttha2_reph.bn,beng,0.737,0.734
SpecialEliteMukta.ttf,matraIiRephChandrabinduone.dv,deva,0.736,0.084
tamil.ttf,KaMatraU.tm,taml,0.736,0.0
AlkatraOdia.ttf,ngakassaoriya,orya,0.735,0.0
AntonGujarati.ttf,MatraI13Reph.gj,gujr,0.734,0.874
gujarati.ttf,MatraI15.gj,gujr,0.732,0.832
YatraOneMukta.ttf,matraItwelve.dv,deva,0.726,0.817
BangersMukta.ttf,matraIten.dv,deva,0.725,0.72
BangersGujarati.ttf,MatraI5RephBindu.gj,gujr,0.724,0.627
tamil.ttf,LllaPulli.tm,taml,0.724,0.0
tamil.ttf,LllaMatraIi.tm,taml,0.721,0.07
AlkatraOdia.ttf,uni0B32.base,orya,0.72,0.0
AntonMukta.ttf,matraItwelve.dv,deva,0.72,0.817
FarsanGujarati.ttf,MatraIBindu9.gj,gujr,0.717,0.71
AlfaSlabMukta.ttf,KhaHalant.dv,deva,0.716,0.096
tamil.ttf,CaMatraIi.tm,taml,0.715,0.032
FarsanGujarati.ttf,MatraI16.gj,gujr,0.713,0.862
LobsterOdia.ttf,rephauLengthcandraBinduoriya.BRACKET.varAlt01,orya,0.712,0.525
AntonGujarati.ttf,MatraI13.gj,gujr,0.711,0.776
BangersMukta.ttf,matraItwelve.dv,deva,0.711,0.817
LobsterGujarati.ttf,MatraIBindu9.gj,gujr,0.711,0.71
BangersMukta.ttf,matraIeleven.dv,deva,0.709,0.777
tamil.ttf,LllaMatraI.tm,taml,0.708,0.0
AntonGujarati.ttf,MatraIBindu10.gj,gujr,0.707,0.736
AlfaSlabMukta.ttf,GhaMa.dv,deva,0.706,0.01
AlkatraBangla.ttf,SignICandrabindu_Tta_Ttha2.bn,beng,0.706,0.856
BangersGujarati.ttf,MatraIBindu11.gj,gujr,0.704,0.759
LobsterGujarati.ttf,MatraI25.gj,gujr,0.703,1.156
FarsanGujarati.ttf,MatraIBindu10.gj,gujr,0.702,0.736
kannada.ttf,Jhasmall2.kn,knda,0.701,0.537
CinzelMukta.ttf,matraIseventeen.dv,deva,0.7,1.077
ShrikhandGujarati.ttf,MatraI1Reph.gj,gujr,0.696,0.437
AlkatraBangla.ttf,SsaBa.bn,beng,0.695,0.025
PacificoOdia.ttf,ngakassaoriya,orya,0.695,0.0
ShrikhandGujarati.ttf,MatraI22.gj,gujr,0.694,1.052
LobsterGujarati.ttf,MatraI7Reph.gj,gujr,0.693,0.668
FarsanGujarati.ttf,MatraI9RephBindu.gj,gujr,0.692,0.728
LobsterGujarati.ttf,MatraI5RephBindu.gj,gujr,0.691,0.627
AlfaSlabMukta.ttf,matraIitwo.dv,deva,0.689,0.01
AntonGujarati.ttf,MatraI1RephBindu.gj,gujr,0.687,0.437
YatraOneMukta.ttf,TaTaHalant.dv,deva,0.687,0.105
AntonKannada.ttf,Jhasmall1.kn,knda,0.686,0.28
BangersGujarati.ttf,MatraIDefaultRephBindu.gj,gujr,0.686,0.584
CaveatGujarati.ttf,MatraI6RephBindu.gj,gujr,0.683,0.647
LobsterMukta.ttf,matraIsixteen.dv,deva,0.683,1.017
devanagari.ttf,HaMa.dv,deva,0.683,0.01
LobsterGujarati.ttf,MatraIDefaultRephBindu.gj,gujr,0.681,0.584
FredokaMukta.ttf,matraIsixteen.dv,deva,0.68,1.017
BangersGujarati.ttf,MatraIDefaultBindu.gj,gujr,0.679,0.587
AlfaSlabMukta.ttf,matraIiRephChandrabindutwo.dv,deva,0.678,0.094
AntonOdia.ttf,airephcandraBinduoriya.BRACKET.varAlt01,orya,0.678,0.531
LobsterGujarati.ttf,MatraI6RephBindu.gj,gujr,0.677,0.647
CaveatGujarati.ttf,MatraI4RephBindu.gj,gujr,0.676,0.601
devanagari.ttf,NaBha.dv,deva,0.676,0.01
ShrikhandGujarati.ttf,MatraIBindu6.gj,gujr,0.675,0.642
gujarati.ttf,MatraIBindu7.gj,gujr,0.675,0.658
gujarati.ttf,MatraI6RephBindu.gj,gujr,0.675,0.647
gujarati.ttf,MatraI7RephBindu.gj,gujr,0.675,0.668
AntonGujarati.ttf,MatraI7RephBindu.gj,gujr,0.674,0.668
gujarati.ttf,MatraIBindu4.gj,gujr,0.674,0.604
BangersGujarati.ttf,MatraI6RephBindu.gj,gujr,0.673,0.647
BangersGujarati.ttf,MatraI7RephBindu.gj,gujr,0.673,0.668
CaveatGujarati.ttf,MatraI13Reph.gj,gujr,0.672,0.874
devanagari.ttf,matraIiRephBinduone.dv,deva,0.672,0.037
AntonBangla.ttf,SignI_Tta_Ttha1_reph.bn,beng,0.671,0.497
gujarati.ttf,MatraIDefaultRephBindu.gj,gujr,0.671,0.584
gujarati.ttf,MatraI7Reph.gj,gujr,0.671,0.668
AlfaSlabMukta.ttf,KaSsamatraU.dv,deva,0.67,0.045
FarsanGujarati.ttf,MatraI13.gj,gujr,0.67,0.776
AbrilMukta.ttf,matraItwentyone.dv,deva,0.668,1.337
AlfaSlabMukta.ttf,MaMa.dv,deva,0.668,0.01
LobsterGujarati.ttf,MatraI7RephBindu.gj,gujr,0.668,0.668
CaveatGujarati.ttf,MatraI13.gj,gujr,0.667,0.776
tamil.ttf,MaMatraIi.tm,taml,0.667,0.07
AlfaSlabMukta.ttf,matraAuRephChandrabindu.dv,deva,0.665,0.082
SpecialEliteMukta.ttf,HamatraRu.dv,deva,0.665,0.01
LobsterGujarati.ttf,MatraI4RephBindu.gj,gujr,0.664,0.601
AlfaSlabMukta.ttf,DhaMa.dv,deva,0.663,0.01
devanagari.ttf,GhaMa.dv,deva,0.663,0.01
gujarati.ttf,MatraI5RephBindu.gj,gujr,0.662,0.627
CaveatGujarati.ttf,MatraIBindu6.gj,gujr,0.661,0.642
CaveatGujarati.ttf,MatraI5RephBindu.gj,gujr,0.661,0.627
PacificoMukta.ttf,matraIiRephBinduone.dv,deva,0.66,0.037
ShrikhandGujarati.ttf,MatraI1RephBindu.gj,gujr,0.66,0.437
FarsanGujarati.ttf,MatraI8Reph.gj,gujr,0.659,0.716
CaveatOdia.ttf,nyachaoriya,orya,0.658,0.0
AntonGujarati.ttf,MatraI5RephBindu.gj,gujr,0.656,0.627
AlfaSlabMukta.ttf,matraIiRephBinduone.dv,deva,0.652,0.037
AntonGujarati.ttf,MatraI9Reph.gj,gujr,0.652,0.728
AntonGujarati.ttf,MatraI6RephBindu.gj,gujr,0.652,0.647
CaveatGujarati.ttf,MatraI7RephBindu.gj,gujr,0.651,0.668
gujarati.ttf,MatraIBindu5.gj,gujr,0.65,0.626
AlfaSlabMukta.ttf,MaSa.dv,deva,0.649,0.01
FarsanGujarati.ttf,MatraI6RephBindu.gj,gujr,0.649,0.647
FarsanGujarati.ttf,MatraI1Reph.gj,gujr,0.649,0.437
gujarati.ttf,MatraI4RephBindu.gj,gujr,0.649,0.601
BangersGujarati.ttf,MatraIBindu6.gj,gujr,0.646,0.642
AntonGujarati.ttf,MatraI17.gj,gujr,0.645,0.896
devanagari.ttf,TaRaone.dv,deva,0.645,0.01
AntonOdia.ttf,airephcandraBinduoriya,orya,0.644,0.531
CaveatGujarati.ttf,MatraI2RephBindu.gj,gujr,0.641,0.496
gujarati.ttf,MatraIBindu6.gj,gujr,0.641,0.642
AlkatraBangla.ttf,SsaKaRa.bn,beng,0.64,0.042
AlfaSlabMukta.ttf,KaHalant.dv,deva,0.639,0.143
BangersGujarati.ttf,MatraI1RephBindu.gj,gujr,0.639,0.437
CaveatBangla.ttf,SignICandrabindu_Tta_Ttha1.bn,beng,0.639,0.606
devanagari.ttf,TaRaYaone.dv,deva,0.638,0.01
ShrikhandGujarati.ttf,MatraIBindu3.gj,gujr,0.636,0.563
devanagari.ttf,TaNaYa.dv,deva,0.635,0.01
AlfaSlabMukta.ttf,uni097B,deva,0.634,0.01
AntonOdia.ttf,aurephcandraBinduoriya.BRACKET.varAlt01,orya,0.634,0.525
JainiPurvaMukta.ttf,matraIseventeen.dv,deva,0.634,1.077
PacificoOdia.ttf,aurephcandraBinduoriya.BRACKET.varAlt01,orya,0.633,0.525
PacificoOdia.ttf,aurephcandraBinduoriya,orya,0.633,0.525
devanagari.ttf,TaTaYa.dv,deva,0.633,0.01
gujarati.ttf,MatraI13.gj,gujr,0.633,0.776
JainiPurvaMukta.ttf,matraItwelve.dv,deva,0.631,0.817
AlkatraBangla.ttf,VowelLruu.bn,beng,0.628,0.0
gujarati.ttf,MatraI3RephBindu.gj,gujr,0.628,0.551
AntonGujarati.ttf,MatraIBindu4.gj,gujr,0.626,0.604
AntonKannada.ttf,matraAu.kn,knda,0.626,0.0
BangersBangla.ttf,SignICandrabindu.bn,beng,0.625,0.554
FarsanGujarati.ttf,MatraI5RephBindu.gj,gujr,0.625,0.627
AlkatraOdia.ttf,aicandraBinduoriya,orya,0.624,0.282
AntonGujarati.ttf,MatraIBindu7.gj,gujr,0.624,0.658
AntonMukta.ttf,matraIiRephChandrabinduone.dv,deva,0.623,0.084
LobsterMukta.ttf,matraItwelve.dv,deva,0.622,0.817
BangersBangla.ttf,SignICandrabindu_Tta_Ttha1.bn,beng,0.621,0.606
LobsterGujarati.ttf,MatraI1RephBindu.gj,gujr,0.621,0.437
FarsanGujarati.ttf,MatraI9Reph.gj,gujr,0.619,0.728
tamil.ttf,JaMatraI.tm,taml,0.619,0.0
SpecialEliteMukta.ttf,MaLa.MAR.dv,deva,0.618,0.02
devanagari.ttf,MaSha.MAR.dv,deva,0.617,0.01
AntonGujarati.ttf,MatraIBindu6.gj,gujr,0.615,0.642
BangersBangla.ttf,SignI_Tta_Ttha2_reph.bn,beng,0.614,0.734
BangersGujarati.ttf,MatraI2RephBindu.gj,gujr,0.614,0.496
tamil.ttf,NaMatraU.tm,taml,0.614,0.0
BangersGujarati.ttf,MatraI3Reph.gj,gujr,0.612,0.551
BangersGujarati.ttf,MatraI4RephBindu.gj,gujr,0.612,0.601
devanagari.ttf,SaPaRa.dv,deva,0.61,0.01
devanagari.ttf,NaSha.dv,deva,0.609,0.01
AlfaSlabMukta.ttf,BaBhaRa.dv,deva,0.608,0.01
FarsanGujarati.ttf,MatraIBindu12.gj,gujr,0.606,0.799
LobsterGujarati.ttf,MatraIBindu5.gj,gujr,0.606,0.626
AlfaSlabMukta.ttf,GaNna.dv,deva,0.605,0.01
devanagari.ttf,matraIiRephChandrabindutwo.dv,deva,0.605,0.094
tamil.ttf,YaMatraUu.tm,taml,0.605,0.0
FarsanGujarati.ttf,MatraI7RephBindu.gj,gujr,0.602,0.668
AlfaSlabMukta.ttf,vowelIiBindu.dv,deva,0.601,0.01
AlfaSlabMukta.ttf,SaTaRa.dv,deva,0.601,0.01
AntonBangla.ttf,SignICandrabindu_Tta_Ttha1.bn,beng,0.601,0.606
tamil.ttf,YaMatraI.tm,taml,0.601,0.0
tamil.ttf,NaMatraIi.tm,taml,0.6,0.0
tamil.ttf,RaMatraU.tm,taml,0.6,0.0
AlfaSlabMukta.ttf,JaMa.dv,deva,0.599,0.01
AlkatraBangla.ttf,NaDhaRa.bn,beng,0.599,0.024
YatraOneMukta.ttf,matraItwenty.dv,deva,0.599,1.267
AntonGujarati.ttf,MatraIDefaultRephBindu.gj,gujr,0.598,0.584
PlayfairBangla.ttf,SignICandrabindu.bn,beng,0.598,0.554
AntonGujarati.ttf,MatraI3RephBindu.gj,gujr,0.597,0.551
devanagari.ttf,NaSha.MAR.dv,deva,0.597,0.01
LobsterGurmukhi.ttf,LaVirama.gm,guru,0.595,0.039
LobsterOdia.ttf,aurephcandraBinduoriya,orya,0.595,0.525
tamil.ttf,LlaMatraIi.tm,taml,0.595,0.115
AlfaSlabMukta.ttf,KaDa.dv,deva,0.594,0.01
AlfaSlabMukta.ttf,NaSa.dv,deva,0.594,0.01
AlkatraBangla.ttf,SignICandrabindu.bn,beng,0.594,0.554
PacificoBangla.ttf,SignI_Tta_Ttha2_reph.bn,beng,0.594,0.734
PacificoOdia.ttf,uni0B37.base,orya,0.594,0.0
devanagari.ttf,TaSaNa.dv,deva,0.593,0.01
gujarati.ttf,MatraIBindu3.gj,gujr,0.593,0.563
AlfaSlabMukta.ttf,NaDda.dv,deva,0.592,0.02
AlkatraBangla.ttf,SignICandrabindu_Tta_Ttha1.bn,beng,0.592,0.606
BenneKannada.ttf,KaSsasmall.kn,knda,0.592,0.421
DancingMukta.ttf,matraItwelve.dv,deva,0.592,0.817
AntonOdia.ttf,rephauLengthcandraBinduoriya.BRACKET.varAlt01,orya,0.591,0.525
CaveatGujarati.ttf,MatraIBindu5.gj,gujr,0.59,0.626
devanagari.ttf,NgaYa.dv,deva,0.59,0.01
devanagari.ttf,LaBha.dv,deva,0.59,0.01
devanagari.ttf,SaPa.dv,deva,0.59,0.01
LobsterGujarati.ttf,MatraI17.gj,gujr,0.588,0.896
tamil.ttf,NgaMatraI.tm,taml,0.588,0.0
AlfaSlabMukta.ttf,TaYa.dv,deva,0.587,0.01
devanagari.ttf,NaDha.dv,deva,0.587,0.01
CaveatGujarati.ttf,MatraIDefaultBindu.gj,gujr,0.586,0.587
tamil.ttf,LllaMatraU.tm,taml,0.586,0.0
devanagari.ttf,DaRaHalant.dv,deva,0.584,0.02
devanagari.ttf,JhaNa.dv,deva,0.584,0.01
tamil.ttf,VaMatraI.tm,taml,0.584,0.0
gujarati.ttf,MatraIDefaultBindu.gj,gujr,0.583,0.587
BangersGujarati.ttf,MatraI3RephBindu.gj,gujr,0.582,0.551
BenneKannada.ttf,Jhasmall2.kn,knda,0.582,0.537
LobsterGujarati.ttf,MatraIBindu3.gj,gujr,0.582,0.563
devanagari.ttf,TaLa.dv,deva,0.581,0.01
tamil.ttf,LaMatraIi.tm,taml,0.581,0.058
malayalam.ttf,lhxx,mlym,0.5806,0.0
CaveatGujarati.ttf,MatraI3RephBindu.gj,gujr,0.58,0.551
JainiPurvaMukta.ttf,matraIfifteen.dv,deva,0.58,0.957
devanagari.ttf,NaGa.dv,deva,0.58,0.01
gujarati.ttf,MatraI2RephBindu.gj,gujr,0.58,0.496
kannada.ttf,Dhasmall2.kn,knda,0.58,0.355
PacificoOdia.ttf,rephauLengthcandraBinduoriya.BRACKET.varAlt01,orya,0.578,0.525
gujarati.ttf,MatraI1RephBindu.gj,gujr,0.578,0.437
GayathriMalayalam.ttf,ch4xx,mlym,0.5771,0.417
AlfaSlabMukta.ttf,LaDda.dv,deva,0.577,0.02
devanagari.ttf,NaHaYa.dv,deva,0.577,0.01
JainiPurvaMukta.ttf,matraIeighteen.dv,deva,0.576,1.117
AlkatraOdia.ttf,rephauLengthcandraBinduoriya,orya,0.575,0.525
devanagari.ttf,TaTaVa.dv,deva,0.575,0.01
BebasMukta.ttf,NgaYa.dv,deva,0.574,0.01
CaveatGujarati.ttf,MatraIBindu3.gj,gujr,0.574,0.563
AntonMukta.ttf,matraIiRephChandrabindu.dv,deva,0.573,0.094
BangersGujarati.ttf,MatraIBindu5.gj,gujr,0.573,0.626
CaveatGujarati.ttf,MatraI1RephBindu.gj,gujr,0.571,0.437
AlfaSlabMukta.ttf,KaSsaVa.dv,deva,0.57,0.01
LobsterMukta.ttf,matraIiBindu.dv,deva,0.57,0.035
AlkatraOdia.ttf,rephauLengthcandraBinduoriya.BRACKET.varAlt01,orya,0.568,0.525
LobsterTelugu.ttf,uni0C35_uni0C46_uni0C56_uni0C30,telu,0.5671,0.0
AntonMukta.ttf,BhaLa.dv,deva,0.567,0.01
tamil.ttf,YaMatraIi.tm,taml,0.566,0.055
tamil.ttf,CaMatraUu.tm,taml,0.566,0.0
tamil.ttf,NyaMatraU.tm,taml,0.565,0.0
PacificoTelugu.ttf,uni0C7A,telu,0.5646,0.0
ComfortaaMukta.ttf,matraIiRephChandrabinduone.dv,deva,0.564,0.084
devanagari.ttf,JhaYa.dv,deva,0.564,0.01
AlfaSlabMukta.ttf,ShaSha.dv,deva,0.563,0.01
LobsterGujarati.ttf,MatraI15.gj,gujr,0.563,0.832
AlkatraBangla.ttf,HaBa.bn,beng,0.562,0.026
LobsterMalayalam.ttf,ch4xx,mlym,0.5605,0.417
AlfaSlabMukta.ttf,KaNa.dv,deva,0.56,0.01
AntonGujarati.ttf,MatraIBindu1.gj,gujr,0.56,0.463
tamil.ttf,NyaMatraIi.tm,taml,0.56,0.0
AlkatraOdia.ttf,nyajhaoriya,orya,0.559,0.0
AntonKannada.ttf,KaSsasmall.kn,knda,0.559,0.421
CaveatGujarati.ttf,MatraIBindu4.gj,gujr,0.559,0.604
gujarati.ttf,MatraI2Reph.gj,gujr,0.558,0.496
PlayfairBangla.ttf,SignICandrabindu_Tta_Ttha1.bn,beng,0.556,0.606
devanagari.ttf,ShaYa.MAR.dv,deva,0.556,0.01
devanagari.ttf,KamatraLruu.dv,deva,0.556,0.015
gujarati.ttf,MatraAuRephChandrabindu.gj,gujr,0.556,0.117
tamil.ttf,LlaMatraI.tm,taml,0.556,0.0
AlfaSlabMukta.ttf,LaTa.dv,deva,0.555,0.01
AlfaSlabMukta.ttf,PhaPa.dv,deva,0.554,0.01
AlfaSlabMukta.ttf,vowelIi.dv,deva,0.554,0.01
AlkatraBangla.ttf,NgaMa.bn,beng,0.554,0.033
devanagari.ttf,TaPa.dv,deva,0.554,0.01
AkayaKanadakaKannada.ttf,Yasmall2.kn,knda,0.553,0.318
AlfaSlabMukta.ttf,JhaMa.dv,deva,0.553,0.01
PacificoMukta.ttf,matraIiRephChandrabinduone.dv,deva,0.553,0.084
devanagari.ttf,KhaNuktaMa.dv,deva,0.552,0.01
AlfaSlabMukta.ttf,KaRaone.dv,deva,0.551,0.01
devanagari.ttf,NaMa.dv,deva,0.551,0.01
devanagari.ttf,CaYa.dv,deva,0.551,0.01
gujarati.ttf,MatraI3Reph.gj,gujr,0.551,0.551
tamil.ttf,NaMatraI.tm,taml,0.551,0.0
AlfaSlabMukta.ttf,MaBaRa.dv,deva,0.55,0.01
AlfaSlabMukta.ttf,SaTha.dv,deva,0.55,0.01
KalamMukta.ttf,NyaJaYa.dv,deva,0.55,0.01
devanagari.ttf,JhaMa.dv,deva,0.55,0.01
tamil.ttf,RaMatraIi.tm,taml,0.55,0.121
AlfaSlabMukta.ttf,MaVa.dv,deva,0.549,0.01
AntonKannada.ttf,Nyasmall2.kn,knda,0.549,0.464
AlfaSlabMukta.ttf,GaGha.dv,deva,0.548,0.01
AlfaSlabMukta.ttf,LaJaNukta.dv,deva,0.548,0.01
kannada.ttf,KaSsasmall.kn,knda,0.547,0.421
FarsanGujarati.ttf,MatraIDefaultRephBindu.gj,gujr,0.545,0.584
kannada.ttf,Lasmall2.kn,knda,0.545,0.371
AlfaSlabMukta.ttf,vowelShortA.dv,deva,0.544,0.01
AntonGujarati.ttf,MatraI4RephBindu.gj,gujr,0.543,0.601
AlfaSlabMukta.ttf,vowelAi.dv,deva,0.542,0.01
tamil.ttf,VaMatraU.tm,taml,0.541,0.0
AlfaSlabMukta.ttf,KaMa.dv,deva,0.54,0.01
AlkatraBangla.ttf,NaTtha.bn,beng,0.539,0.03
AntonOdia.ttf,rephauLengthcandraBinduoriya,orya,0.539,0.525
SpecialEliteMukta.ttf,matraItwelve.dv,deva,0.539,0.817
devanagari.ttf,TaKaSsa.dv,deva,0.539,0.01
AlfaSlabMukta.ttf,MaPha.dv,deva,0.538,0.01
CaveatOdia.ttf,rephauLengthcandraBinduoriya.BRACKET.varAlt01,orya,0.538,0.525
odia.ttf,rephauLengthcandraBinduoriya.BRACKET.varAlt01,orya,0.538,0.525
tamil.ttf,RraMatraIi.tm,taml,0.537,0.049
AlfaSlabMukta.ttf,LaPa.dv,deva,0.536,0.01
CaveatOdia.ttf,rephauLengthcandraBinduoriya,orya,0.536,0.525
tamil.ttf,Ssa.tm,taml,0.536,0.0
AlfaSlabMukta.ttf,BaDha.dv,deva,0.535,0.01
AlfaSlabMukta.ttf,LaVa.dv,deva,0.535,0.01
AntonGurmukhi.ttf,GaVirama.gm,guru,0.535,0.082
AlfaSlabMukta.ttf,SaTta.dv,deva,0.534,0.02
AntonGujarati.ttf,MatraIBindu5.gj,gujr,0.533,0.626
devanagari.ttf,JaNuktaHalant.dv,deva,0.533,0.04
devanagari.ttf,GaJa.dv,deva,0.533,0.01
AlfaSlabMukta.ttf,matraIiChandrabinduone.dv,deva,0.532,0.077
AntonGujarati.ttf,MatraIiChandrabindu1.gj,gujr,0.532,0.162
AntonKannada.ttf,Ngasmall2.kn,knda,0.532,0.352
FredokaMukta.ttf,matraItwelve.dv,deva,0.532,0.817
tamil.ttf,KaMatraI.tm,taml,0.532,0.0
AlfaSlabMukta.ttf,SsaKa.dv,deva,0.531,0.01
LobsterOdia.ttf,airephcandraBinduoriya.BRACKET.varAlt01,orya,0.531,0.531
tamil.ttf,LaMatraU.tm,taml,0.531,0.0
AlfaSlabMukta.ttf,KhaMa.dv,deva,0.53,0.01
odia.ttf,airephcandraBinduoriya,orya,0.53,0.531
LobsterGujarati.ttf,MatraI16.gj,gujr,0.529,0.862
LobsterOdia.ttf,rephauLengthcandraBinduoriya,orya,0.529,0.525
SpecialEliteMukta.ttf,JhaMa.dv,deva,0.529,0.01
devanagari.ttf,GaDha.dv,deva,0.529,0.01
FarsanGujarati.ttf,MatraIDefaultBindu.gj,gujr,0.528,0.587
LobsterKannada.ttf,Jhasmall2.kn,knda,0.528,0.537
odia.ttf,aurephcandraBinduoriya,orya,0.528,0.525
AkayaKanadakaKannada.ttf,Jhasmall2.kn,knda,0.527,0.537
AntonGujarati.ttf,MatraI3Reph.gj,gujr,0.527,0.551
ChilankaMalayalam.ttf,shk1r3,mlym,0.5269,0.0151
BebasMukta.ttf,MaLa.dv,deva,0.526,0.01
devanagari.ttf,DdhaRaYa.dv,deva,0.526,0.01
devanagari.ttf,SaMa.dv,deva,0.526,0.01
AlfaSlabMukta.ttf,KaNuktaTa.dv,deva,0.525,0.01
devanagari.ttf,SaTaRa.dv,deva,0.525,0.01
ComfortaaMukta.ttf,KaTaRa.dv,deva,0.524,0.01
DancingMukta.ttf,matraItwentyone.dv,deva,0.524,1.337
devanagari.ttf,GaGa.dv,deva,0.524,0.01
odia.ttf,aurephcandraBinduoriya.BRACKET.varAlt01,orya,0.524,0.525
AlfaSlabMukta.ttf,KaPa.dv,deva,0.523,0.01
AlfaSlabMukta.ttf,vowelChandraA.dv,deva,0.523,0.042
YatraOneMukta.ttf,CaNa.dv,deva,0.523,0.01
FarsanGujarati.ttf,MatraI2RephBindu.gj,gujr,0.522,0.496
FarsanGujarati.ttf,MatraI7Reph.gj,gujr,0.522,0.668
AlfaSlabMukta.ttf,GaSa.dv,deva,0.521,0.01
AlfaSlabMukta.ttf,DhaVa.dv,deva,0.521,0.01
AlfaSlabMukta.ttf,MaPa.dv,deva,0.521,0.01
odia.ttf,airephcandraBinduoriya.BRACKET.varAlt01,orya,0.521,0.531
AlfaSlabMukta.ttf,PhaTa.dv,deva,0.519,0.01
AlfaSlabMukta.ttf,GaDha.dv,deva,0.519,0.01
AlfaSlabMukta.ttf,TaKa.dv,deva,0.519,0.03
devanagari.ttf,GaLa.dv,deva,0.519,0.01
AlfaSlabMukta.ttf,vowelIiChandrabindu.dv,deva,0.518,0.025
AntonKannada.ttf,MaYasmall.kn,knda,0.518,0.362
BangersMukta.ttf,LaGa.dv,deva,0.518,0.01
CinzelMukta.ttf,matraItwelve.dv,deva,0.517,0.817
devanagari.ttf,SaTha.dv,deva,0.517,0.01
tamil.ttf,SsaMatraIi.tm,taml,0.517,0.012
devanagari.ttf,MaVa.dv,deva,0.516,0.01
devanagari.ttf,SaNa.dv,deva,0.516,0.01
tamil.ttf,NnnaMatraIi.tm,taml,0.516,0.116
PacificoOdia.ttf,rephauLengthcandraBinduoriya,orya,0.515,0.525
devanagari.ttf,matraIiRephChandrabindu3.dv,deva,0.515,0.094
AntonBangla.ttf,SignICandrabindu.bn,beng,0.514,0.554
AlfaSlabMukta.ttf,MaHa.dv,deva,0.513,0.02
LobsterGujarati.ttf,MatraI2RephBindu.gj,gujr,0.513,0.496
devanagari.ttf,SaJa.dv,deva,0.513,0.01
kannada.ttf,matraRuu.kn,knda,0.513,0.03
odia.ttf,rephauLengthcandraBinduoriya,orya,0.513,0.525
AlfaSlabMukta.ttf,NaTha.dv,deva,0.512,0.01
ComfortaaMukta.ttf,PhaYa.dv,deva,0.512,0.01
devanagari.ttf,NaPaRa.dv,deva,0.511,0.01
LobsterKannada.ttf,KaSsasmall.kn,knda,0.51,0.421
devanagari.ttf,PaTaYa.dv,deva,0.51,0.01
AlfaSlabMukta.ttf,NaSha.dv,deva,0.509,0.01
AlfaSlabMukta.ttf,KhaTa.dv,deva,0.509,0.01
BebasMukta.ttf,PhaYa.dv,deva,0.509,0.01
AlfaSlabMukta.ttf,BaSha.dv,deva,0.508,0.01
devanagari.ttf,NaSa.dv,deva,0.507,0.01
devanagari.ttf,NaCa.dv,deva,0.507,0.01
AlkatraBangla.ttf,PhaLa.bn,beng,0.506,0.036
AlkatraBangla.ttf,LaPhaRa.bn,beng,0.506,0.03
devanagari.ttf,LaJa.dv,deva,0.506,0.01
AlfaSlabMukta.ttf,NnaYa.dv,deva,0.505,0.01
AntonMukta.ttf,TaRaYaone.dv,deva,0.505,0.01
devanagari.ttf,KhaNuktaVa.dv,deva,0.505,0.01
AntonGujarati.ttf,MatraI2Reph.gj,gujr,0.504,0.496
AntonMukta.ttf,LaGa.dv,deva,0.504,0.01
kannada.ttf,Rasmall4.kn,knda,0.504,0.026
AlfaSlabMukta.ttf,NyaSha.dv,deva,0.503,0.01
AlfaSlabMukta.ttf,KaNuktaMa.dv,deva,0.503,0.01
AlkatraBangla.ttf,LaGha.bn,beng,0.503,0.026
tamil.ttf,Sa.tm,taml,0.503,0.0
AlfaSlabMukta.ttf,BaYa.dv,deva,0.502,0.01
BangersGujarati.ttf,MatraI1Reph.gj,gujr,0.502,0.437
BebasMukta.ttf,NyaSha.MAR.dv,deva,0.502,0.01
AlfaSlabMukta.ttf,KhaNuktaHalant.dv,deva,0.501,0.096
AlfaSlabMukta.ttf,BaBa.dv,deva,0.501,0.01
AlfaSlabMukta.ttf,NnaDda.dv,deva,0.501,0.02
BangersMukta.ttf,matraIiRephBindu.dv,deva,0.501,0.037
BangersMukta.ttf,matraIiChandrabindu.dv,deva,0.501,0.077
AlfaSlabMukta.ttf,LaGa.dv,deva,0.5,0.01
AntonBangla.ttf,KaSsaMa.bn,beng,0.5,0.026
AlfaSlabMukta.ttf,ShaTta.dv,deva,0.499,0.02
AntonMukta.ttf,NgaYa.dv,deva,0.499,0.01
ShrikhandGujarati.ttf,JaMatraAuRephChandrabindu.gj,gujr,0.499,0.117
devanagari.ttf,matraIiBindu3.dv,deva,0.499,0.015
devanagari.ttf,SaSa.dv,deva,0.499,0.01
AlfaSlabMukta.ttf,LaTha.dv,deva,0.498,0.01
AlkatraBangla.ttf,TthaHasant.bn,beng,0.498,0.03
AntonMukta.ttf,matraIiRephBinduone.dv,deva,0.498,0.037
BangersKannada.ttf,Jhasmall2.kn,knda,0.498,0.537
LobsterMukta.ttf,matraIfifteen.dv,deva,0.498,0.957
devanagari.ttf,KaSsaVa.dv,deva,0.498,0.01
BangersMukta.ttf,KaSsaVa.dv,deva,0.497,0.01
ComfortaaMukta.ttf,TaKha.dv,deva,0.497,0.01
tamil.ttf,TtaMatraUu.tm,taml,0.497,0.0
AlfaSlabMukta.ttf,ShaCha.dv,deva,0.496,0.01
BebasMukta.ttf,LaGa.dv,deva,0.496,0.01
AntonMukta.ttf,matraIiChandrabindu.dv,deva,0.495,0.077
CaveatGurmukhi.ttf,NaVirama.gm,guru,0.495,0.055
tamil.ttf,JaMatraU.tm,taml,0.495,0.0
AlfaSlabMukta.ttf,MaDa.dv,deva,0.494,0.02
BangersKannada.ttf,RaObsoletesmall2.kn,knda,0.494,0.372
FarsanGujarati.ttf,MatraI3RephBindu.gj,gujr,0.494,0.551
tamil.ttf,ShaMatraI.tm,taml,0.494,0.0
BangersGujarati.ttf,MatraIiRephChandrabindu3.gj,gujr,0.493,0.141
devanagari.ttf,PaTa.dv,deva,0.493,0.01
BenneKannada.ttf,vowelLaObsoletesmall2.kn,knda,0.492,0.378
devanagari.ttf,NaTha.dv,deva,0.492,0.01
devanagari.ttf,NyaSha.MAR.dv,deva,0.492,0.01
devanagari.ttf,SaVa.dv,deva,0.492,0.01
LobsterBangla.ttf,SignICandrabindu.bn,beng,0.491,0.554
devanagari.ttf,TaMa.dv,deva,0.491,0.01
AlfaSlabMukta.ttf,vowelChandraO.dv,deva,0.49,0.01
ShrikhandGujarati.ttf,GhaRa_alt.gj,gujr,0.49,0.0
AlfaSlabMukta.ttf,SsaVa.dv,deva,0.488,0.01
AlfaSlabMukta.ttf,NnaVa.dv,deva,0.487,0.01
AntonGujarati.ttf,MatraI28.gj,gujr,0.487,1.285
devanagari.ttf,KhaMa.dv,deva,0.487,0.01
GayathriMalayalam.ttf,shk1k1r1,mlym,0.4863,0.019
devanagari.ttf,TaKha.dv,deva,0.486,0.01
kannada.ttf,KamatraAu.kn,knda,0.486,0.0
AlfaSlabMukta.ttf,BaSa.dv,deva,0.485,0.0
AlfaSlabMukta.ttf,SaMa.dv,deva,0.485,0.01
AlfaSlabMukta.ttf,TaTaYa.dv,deva,0.484,0.01
devanagari.ttf,matraAuBindu.dv,deva,0.484,0.041
devanagari.ttf,SaLa.dv,deva,0.484,0.01
tamil.ttf,MonthSign.tm,taml,0.484,0.0
AlfaSlabMukta.ttf,GaNukta.dv,deva,0.483,0.01
AlfaSlabMukta.ttf,TaMaYa.dv,deva,0.482,0.01
AntonGujarati.ttf,MatraIDefaultBindu.gj,gujr,0.482,0.587
BangersKannada.ttf,KaSsasmall.kn,knda,0.482,0.421
devanagari.ttf,GaSa.dv,deva,0.482,0.01
AlfaSlabMukta.ttf,KaCa.dv,deva,0.481,0.01
AlfaSlabMukta.ttf,JhaNa.dv,deva,0.481,0.01
BebasMukta.ttf,NaTha.dv,deva,0.48,0.01
AlfaSlabMukta.ttf,uni097C,deva,0.479,0.022
LobsterGujarati.ttf,MatraI26.gj,gujr,0.479,1.198
PacificoOdia.ttf,airephcandraBinduoriya,orya,0.479,0.531
devanagari.ttf,matraAuRephBindu.dv,deva,0.479,0.052
gujarati.ttf,MatraI1Reph.gj,gujr,0.479,0.437
AntonMukta.ttf,DhaNaYa.dv,deva,0.478,0.01
BangersMukta.ttf,TaKhaRa.dv,deva,0.477,0.01
ShrikhandGujarati.ttf,CaMa.gj,gujr,0.477,0.017
devanagari.ttf,matraAuRephChandrabindu.dv,deva,0.477,0.082
LobsterGujarati.ttf,MatraI2Reph.gj,gujr,0.476,0.496
LobsterGujarati.ttf,MatraIiReph1.gj,gujr,0.476,0.056
devanagari.ttf,LaGa.dv,deva,0.476,0.01
devanagari.ttf,matraAuReph.dv,deva,0.476,0.051
devanagari.ttf,NaPa.dv,deva,0.476,0.01
BebasMukta.ttf,KaSsaHalant.dv,deva,0.475,0.13
devanagari.ttf,HaVa.dv,deva,0.475,0.01
devanagari.ttf,KaTaRa.dv,deva,0.475,0.01
AntonOdia.ttf,auLengthcandraBinduoriya.BRACKET.varAlt01,orya,0.474,0.283
devanagari.ttf,matraAuChandrabindu.dv,deva,0.474,0.09
devanagari.ttf,uni1CF5,deva,0.474,0.0
AntonMukta.ttf,GaGha.dv,deva,0.473,0.01
devanagari.ttf,KaMa.dv,deva,0.472,0.01
devanagari.ttf,CaMa.dv,deva,0.472,0.01
devanagari.ttf,TaMaYa.dv,deva,0.472,0.01
AlfaSlabMukta.ttf,vowelA.dv,deva,0.47,0.01
AntonGujarati.ttf,MatraI2RephBindu.gj,gujr,0.47,0.496
AntonGujarati.ttf,MatraI1Reph.gj,gujr,0.47,0.437
AlfaSlabMukta.ttf,LaTta.dv,deva,0.469,0.02
AlfaSlabMukta.ttf,SaNa.dv,deva,0.469,0.01
ShrikhandGujarati.ttf,MatraIiRephBindu1.gj,gujr,0.469,0.056
ShrikhandGujarati.ttf,MatraIiBindu3.gj,gujr,0.469,0.072
devanagari.ttf,BhaVa.dv,deva,0.469,0.01
AlfaSlabMukta.ttf,PhaYa.dv,deva,0.468,0.01
AntonMukta.ttf,NyaSha.dv,deva,0.468,0.01
AntonMukta.ttf,NaNa.dv,deva,0.468,0.01
AntonMukta.ttf,KaYa.dv,deva,0.467,0.01
BangersGujarati.ttf,MatraI2Reph.gj,gujr,0.467,0.496
BebasMukta.ttf,BhaLa.dv,deva,0.467,0.01
AlfaSlabMukta.ttf,SsaPha.dv,deva,0.466,0.01
PacificoMukta.ttf,matraORephBindu.dv,deva,0.466,0.018
ShrikhandGujarati.ttf,DaMa_alt.gj,gujr,0.466,0.0
SpecialEliteMukta.ttf,matraIfifteen.dv,deva,0.466,0.957
devanagari.ttf,GaNna.dv,deva,0.466,0.01
tamil.ttf,Ja.tm,taml,0.466,0.0
AlfaSlabMukta.ttf,KhaYa.dv,deva,0.465,0.01
AlfaSlabMukta.ttf,SsaNna.dv,deva,0.465,0.01
AlfaSlabMukta.ttf,NaPa.dv,deva,0.465,0.01
AntonMukta.ttf,CaRa.dv,deva,0.465,0.01
GaladaBangla.ttf,SignI_Tta_Ttha1_reph.bn,beng,0.465,0.497
CaveatMalayalam.ttf,p4r1,mlym,0.4648,0.0264
AntonMukta.ttf,YaYa.dv,deva,0.464,0.01
devanagari.ttf,DdaYa.dv,deva,0.464,0.01
devanagari.ttf,LaJaNukta.dv,deva,0.463,0.01
AlfaSlabMukta.ttf,SsaSsa.dv,deva,0.462,0.01
devanagari.ttf,KhaNuktaTa.dv,deva,0.462,0.01
AlfaSlabMukta.ttf,BaDda.dv,deva,0.461,0.02
AlfaSlabMukta.ttf,KhaVa.dv,deva,0.461,0.01
BebasMukta.ttf,KhaTa.dv,deva,0.461,0.01
BenneKannada.ttf,Ddhasmall2.kn,knda,0.461,0.338
devanagari.ttf,ShaTa.MAR.dv,deva,0.461,0.01
malayalam.ttf,k1k1r1,mlym,0.4609,0.002
AlfaSlabMukta.ttf,matraORephChandrabindu.dv,deva,0.46,0.053
devanagari.ttf,BaJha.dv,deva,0.46,0.01
kannada.ttf,vowelLaObsoletesmall2.kn,knda,0.46,0.378
devanagari.ttf,KhaNuktaYa.dv,deva,0.459,0.01
devanagari.ttf,KaYa.dv,deva,0.459,0.01
tamil.ttf,SaPulli.tm,taml,0.459,0.0
CaveatTelugu.ttf,uni0C15_uni0C3E_uni0C37_uni0C4D.akhn,telu,0.4582,0.0
AlfaSlabMukta.ttf,BhaRaYa.dv,deva,0.458,0.01
BangersMukta.ttf,NyaSha.dv,deva,0.458,0.01
CaveatOdia.ttf,aurephcandraBinduoriya.BRACKET.varAlt01,orya,0.458,0.525
devanagari.ttf,JaNuktaJaNukta.dv,deva,0.458,0.01
AntonMukta.ttf,SsaTtha.dv,deva,0.457,0.01
BangersKannada.ttf,Ddasmall2.kn,knda,0.457,0.338
BebasMukta.ttf,matraIfifteen.dv,deva,0.457,0.957
ChilankaMalayalam.ttf,ch4xx,mlym,0.457,0.417
LobsterGujarati.ttf,MatraAuRephChandrabindu.gj,gujr,0.457,0.117
devanagari.ttf,GaMa.dv,deva,0.457,0.01
malayalam.ttf,ch4xx,mlym,0.457,0.417
tamil.ttf,PaMatraIi.tm,taml,0.457,0.055
GaladaBangla.ttf,SignICandrabindu_Tta_Ttha1.bn,beng,0.456,0.606
LobsterBangla.ttf,SignICandrabindu_Tta_Ttha1.bn,beng,0.456,0.606
LobsterKannada.ttf,MaYasmall.kn,knda,0.456,0.362
devanagari.ttf,SsaMaYa.dv,deva,0.456,0.01
devanagari.ttf,ShaTa.dv,deva,0.456,0.01
AlfaSlabMukta.ttf,matraAuRephBindu.dv,deva,0.455,0.052
devanagari.ttf,MaBha.dv,deva,0.455,0.01
devanagari.ttf,LaSha.dv,deva,0.455,0.01
devanagari.ttf,vowelAa.dv,deva,0.455,0.016
AlfaSlabMukta.ttf,NnaMa.dv,deva,0.454,0.01
AlfaSlabMukta.ttf,KaVaone.dv,deva,0.454,0.01
LobsterKannada.ttf,Jasmall2.kn,knda,0.454,0.34
devanagari.ttf,NaDhaRa.dv,deva,0.454,0.01
devanagari.ttf,NaVa.dv,deva,0.454,0.01
devanagari.ttf,KaSsaYa.dv,deva,0.454,0.01
LobsterTelugu.ttf,uni20B9,telu,0.4532,0.0
AlfaSlabMukta.ttf,LaMa.dv,deva,0.453,0.01
devanagari.ttf,ShaMa.dv,deva,0.453,0.01
devanagari.ttf,MaBaYa.dv,deva,0.453,0.01
tamil.ttf,SaMatraIi.tm,taml,0.453,0.066
AlfaSlabMukta.ttf,SaYa.dv,deva,0.452,0.01
devanagari.ttf,vowelO.dv,deva,0.452,0.01
tamil.ttf,Zero.tm,taml,0.452,0.0
AlkatraBangla.ttf,Rha_for_ukar.bn,beng,0.451,0.036
FredokaMukta.ttf,matraIfourteen.dv,deva,0.451,0.917
devanagari.ttf,PhaYa.dv,deva,0.451,0.01
AntonMukta.ttf,KamatraLruu.dv,deva,0.45,0.015
devanagari.ttf,NyaSha.dv,deva,0.45,0.01
devanagari.ttf,GaGha.dv,deva,0.45,0.01
devanagari.ttf,KaNa.dv,deva,0.45,0.01
devanagari.ttf,BhaYa.dv,deva,0.45,0.01
AlfaSlabMukta.ttf,TtaYa.dv,deva,0.449,0.01
BebasMukta.ttf,SsaTtha.dv,deva,0.449,0.01
CaveatGujarati.ttf,NgaYa.gj,gujr,0.449,0.02
devanagari.ttf,BhaLa.dv,deva,0.449,0.01
devanagari.ttf,LaVa.dv,deva,0.449,0.01
AlfaSlabMukta.ttf,PaSa.dv,deva,0.448,0.01
devanagari.ttf,KaDa.dv,deva,0.448,0.01
AlfaSlabMukta.ttf,PhaTha.dv,deva,0.447,0.01
AlkatraBangla.ttf,ShaCha.bn,beng,0.447,0.02
BangersMukta.ttf,matraIiRephChandrabindutwo.dv,deva,0.447,0.094
LobsterOdia.ttf,aurephcandraBinduoriya.BRACKET.varAlt01,orya,0.447,0.525
devanagari.ttf,SaYa.dv,deva,0.447,0.01
devanagari.ttf,BaTa.dv,deva,0.447,0.01
AntonKannada.ttf,Nnasmall2.kn,knda,0.446,0.371
AntonOdia.ttf,aicandraBinduoriya,orya,0.446,0.282
BangersKannada.ttf,Nnasmall2.kn,knda,0.446,0.371
BangersMukta.ttf,KamatraLruu.dv,deva,0.446,0.015
devanagari.ttf,DaBha.dv,deva,0.446,0.01
devanagari.ttf,GaYa.dv,deva,0.446,0.01
devanagari.ttf,ShaYa.dv,deva,0.446,0.01
LobsterMalayalam.ttf,s1xx,mlym,0.4453,0.2104
BebasMukta.ttf,matraIeighteen.dv,deva,0.445,1.117
devanagari.ttf,vowelChandraO.dv,deva,0.445,0.01
AntonGurmukhi.ttf,MatraIiBindi.gm,guru,0.444,0.02
AntonMukta.ttf,MaMa.dv,deva,0.444,0.01
AntonMukta.ttf,GaRaYa.dv,deva,0.444,0.01
CaveatMukta.ttf,GaMa.dv,deva,0.444,0.01
devanagari.ttf,KhaVa.dv,deva,0.444,0.01
AlfaSlabMukta.ttf,BaDhaVa.dv,deva,0.443,0.01
BebasMukta.ttf,MaMa.dv,deva,0.443,0.01
devanagari.ttf,MaSha.dv,deva,0.443,0.01
AlfaSlabMukta.ttf,NaKa.dv,deva,0.442,0.03
SpecialEliteMukta.ttf,KamatraLruu.dv,deva,0.442,0.015
devanagari.ttf,TaPaRa.dv,deva,0.442,0.01
devanagari.ttf,JaJaNya.dv,deva,0.442,0.01
AntonGujarati.ttf,MatraIiRephBindu1.gj,gujr,0.441,0.056
AntonGujarati.ttf,MatraAuChandrabindu.gj,gujr,0.441,0.155
PlayfairMukta.ttf,TaKhaNa.dv,deva,0.441,0.01
SpecialEliteMukta.ttf,NaMaYa.dv,deva,0.441,0.01
devanagari.ttf,GaRaYa.dv,deva,0.441,0.01
tamil.ttf,JaAltMatraUu.tm,taml,0.441,0.0
AntonGujarati.ttf,MatraI16.gj,gujr,0.44,0.862
BebasMukta.ttf,KaTaRa.dv,deva,0.44,0.01
BenneKannada.ttf,Sasmall2.kn,knda,0.44,0.332
ShrikhandGujarati.ttf,NaDhaRa_alt.gj,gujr,0.44,0.0
malayalam.ttf,z1n1u1,mlym,0.4395,0.001
AlfaSlabMukta.ttf,TaLa.MAR.dv,deva,0.439,0.02
AntonMukta.ttf,NaMaYa.dv,deva,0.439,0.01
devanagari.ttf,NaDhaYa.dv,deva,0.439,0.01
devanagari.ttf,NaTaYa.dv,deva,0.438,0.01
devanagari.ttf,PhaJa.dv,deva,0.438,0.01
devanagari.ttf,KaLa.dv,deva,0.437,0.01
devanagari.ttf,ShaSha.dv,deva,0.437,0.01
devanagari.ttf,NaBhaYa.dv,deva,0.437,0.01
kannada.ttf,Chasmall2.kn,knda,0.437,0.356
AlfaSlabMukta.ttf,matraShortOBindu.dv,deva,0.436,0.069
AlkatraOdia.ttf,caraoriya,orya,0.436,0.0
AntonBangla.ttf,DaHasant.bn,beng,0.436,0.07
BebasMukta.ttf,ShaKaNukta.MAR.dv,deva,0.436,0.032
ShrikhandGujarati.ttf,MatraAuChandrabindu.gj,gujr,0.436,0.155
devanagari.ttf,uni0974,deva,0.436,0.01
kannada.ttf,Gasmall2.kn,knda,0.436,0.277
malayalam.ttf,njxx,mlym,0.4355,0.2554
ComfortaaMukta.ttf,GaGha.dv,deva,0.435,0.01
devanagari.ttf,BaDhaVa.dv,deva,0.434,0.01
devanagari.ttf,MaTa.dv,deva,0.434,0.01
gujarati.ttf,MatraI3.gj,gujr,0.434,0.453
tamil.ttf,Llla.tm,taml,0.434,0.0
GayathriMalayalam.ttf,y2u1,mlym,0.4331,0.106
AlfaSlabMukta.ttf,NaBhaYa.dv,deva,0.433,0.01
BangersKannada.ttf,Bhasmall2.kn,knda,0.433,0.349
SpecialEliteMukta.ttf,KaCa.dv,deva,0.433,0.01
devanagari.ttf,GaNaYa.dv,deva,0.433,0.01
devanagari.ttf,SsaNna.dv,deva,0.433,0.01
tamil.ttf,LaMatraAi.tm,taml,0.433,0.0
ComfortaaMukta.ttf,KaNuktaMa.dv,deva,0.431,0.01
AlfaSlabMukta.ttf,SaJa.dv,deva,0.43,0.01
AntonKannada.ttf,Phasmall2.kn,knda,0.43,0.32
ComfortaaMukta.ttf,NaDhaYa.dv,deva,0.43,0.01
PacificoMukta.ttf,KamatraLruu.dv,deva,0.43,0.015
devanagari.ttf,SsaTtha.dv,deva,0.43,0.01
devanagari.ttf,LaBa.dv,deva,0.43,0.01
devanagari.ttf,NaMaYa.dv,deva,0.43,0.01
tamil.ttf,One.tm,taml,0.43,0.0
AlfaSlabMukta.ttf,Saat.dv,deva,0.429,0.0
AntonMukta.ttf,GaNaYa.dv,deva,0.429,0.01
ShrikhandGujarati.ttf,MatraIiRephChandrabindu2.gj,gujr,0.429,0.141
devanagari.ttf,SaLa.MAR.dv,deva,0.429,0.02
kannada.ttf,Dasmall2.kn,knda,0.429,0.351
AlfaSlabMukta.ttf,JaTa.dv,deva,0.428,0.01
KalamMukta.ttf,YaHalant.dv,deva,0.428,0.12
devanagari.ttf,PaSha.dv,deva,0.428,0.01
AlfaSlabMukta.ttf,LaLa.dv,deva,0.427,0.01
AlfaSlabMukta.ttf,SaKa.dv,deva,0.427,0.03
AlfaSlabMukta.ttf,PhaTta.dv,deva,0.427,0.02
BenneKannada.ttf,Dhasmall2.kn,knda,0.427,0.355
devanagari.ttf,vowelAu.dv,deva,0.427,0.01
devanagari.ttf,BhaRaYa.dv,deva,0.427,0.01
malayalam.ttf,l3k1k1u1,mlym,0.4268,0.021
ComfortaaMukta.ttf,KaNuktaTa.dv,deva,0.426,0.01
devanagari.ttf,KaNuktaTa.dv,deva,0.426,0.01
malayalam.ttf,k1l1,mlym,0.4258,0.001
AlfaSlabMukta.ttf,ThaYa.dv,deva,0.425,0.01
AlfaSlabMukta.ttf,LaJa.dv,deva,0.425,0.01
ComfortaaMukta.ttf,TaSaNa.dv,deva,0.425,0.01
devanagari.ttf,KaTha.dv,deva,0.425,0.01
devanagari.ttf,matraORephBindu.dv,deva,0.425,0.018
CaveatMalayalam.ttf,zhch1,mlym,0.4243,0.001
AntonOdia.ttf,aucandraBinduoriya.BRACKET.varAlt01,orya,0.424,0.284
devanagari.ttf,matraOReph.dv,deva,0.424,0.022
devanagari.ttf,MaMa.dv,deva,0.424,0.01
devanagari.ttf,TaTha.dv,deva,0.424,0.01
devanagari.ttf,GaBha.dv,deva,0.424,0.01
tamil.ttf,NaMatraUu.tm,taml,0.424,0.0
AlfaSlabMukta.ttf,KaVa.dv,deva,0.423,0.01
AlkatraBangla.ttf,Avagraha.bn,beng,0.423,0.0
BangersMukta.ttf,NaDhaYa.dv,deva,0.423,0.01
ComfortaaMukta.ttf,DhaVa.dv,deva,0.423,0.01
devanagari.ttf,LaTa.dv,deva,0.423,0.01
devanagari.ttf,KaPaRa.dv,deva,0.423,0.01
devanagari.ttf,JaTa.dv,deva,0.423,0.01
tamil.ttf,Nya.tm,taml,0.423,0.0
AntonMukta.ttf,TaNa.dv,deva,0.422,0.01
BangersMukta.ttf,NaHaYa.dv,deva,0.422,0.01
BebasMukta.ttf,LaBha.dv,deva,0.422,0.01
AlkatraOdia.ttf,llaraoriya,orya,0.421,0.0
devanagari.ttf,SsaMa.dv,deva,0.421,0.01
devanagari.ttf,PaSa.dv,deva,0.421,0.01
tamil.ttf,Ten.tm,taml,0.421,0.0
AlfaSlabMukta.ttf,PaTa.dv,deva,0.42,0.01
BebasMukta.ttf,NaDhaYa.dv,deva,0.42,0.01
LobsterBangla.ttf,SignI_Tta_Ttha1_reph.bn,beng,0.42,0.497
devanagari.ttf,matraORephChandrabindu.dv,deva,0.42,0.053
devanagari.ttf,GaNuktaRa.dv,deva,0.42,0.01
kannada.ttf,RaObsoletesmall2.kn,knda,0.42,0.372
tamil.ttf,vowelEe.tm,taml,0.42,0.005
GayathriMalayalam.ttf,p3n1u1,mlym,0.4194,0.0142
AlfaSlabMukta.ttf,NaDhaYa.dv,deva,0.419,0.01
AntonMukta.ttf,NaGa.dv,deva,0.419,0.01
YatraOneMukta.ttf,NaDaRa.dv,deva,0.419,0.02
devanagari.ttf,LaHaYa.dv,deva,0.419,0.01
devanagari.ttf,KaJa.dv,deva,0.419,0.01
AntonMukta.ttf,PhaYa.dv,deva,0.418,0.01
devanagari.ttf,NaDhaVa.dv,deva,0.418,0.01
AlfaSlabMukta.ttf,JaJha.dv,deva,0.417,0.01
AlfaSlabMukta.ttf,Om.dv,deva,0.417,0.0
BangersMukta.ttf,NaKa.dv,deva,0.417,0.03
ShrikhandGujarati.ttf,ShaNa_alt.gj,gujr,0.417,0.0
devanagari.ttf,KaNuktaMa.dv,deva,0.417,0.01
AkayaKanadakaKannada.ttf,Sasmall2.kn,knda,0.416,0.332
AlfaSlabMukta.ttf,JaNyaYa.dv,deva,0.416,0.01
AlfaSlabMukta.ttf,KhaNuktaTa.dv,deva,0.416,0.01
AntonMukta.ttf,NnaYa.dv,deva,0.416,0.01
AntonMukta.ttf,NaDhaYa.dv,deva,0.416,0.01
AntonMukta.ttf,NaHaYa.dv,deva,0.416,0.01
ComfortaaMukta.ttf,GaYa.dv,deva,0.416,0.01
KalamMukta.ttf,NaTaRaYa.dv,deva,0.416,0.01
KalamMukta.ttf,HaLa.dv,deva,0.416,0.01
devanagari.ttf,KhaYa.dv,deva,0.416,0.01
devanagari.ttf,KhaTa.dv,deva,0.416,0.01
malayalam.ttf,th2m1,mlym,0.4155,0.001
AlfaSlabMukta.ttf,NnaDdha.dv,deva,0.415,0.01
devanagari.ttf,GaBa.dv,deva,0.415,0.01
devanagari.ttf,JaVa.dv,deva,0.415,0.01
devanagari.ttf,KhaNukta.dv,deva,0.415,0.01
PacificoMukta.ttf,matraIiRephBindu.dv,deva,0.414,0.037
devanagari.ttf,BaDha.dv,deva,0.414,0.01
devanagari.ttf,GaVa.dv,deva,0.414,0.01
devanagari.ttf,DhaYa.dv,deva,0.414,0.01
BangersMukta.ttf,SaKha.dv,deva,0.413,0.01
BebasMukta.ttf,KhaNa.dv,deva,0.413,0.01
devanagari.ttf,MaSa.dv,deva,0.413,0.01
LobsterKannada.ttf,Ddasmall2.kn,knda,0.412,0.338
devanagari.ttf,VaVa.dv,deva,0.412,0.01
devanagari.ttf,JaNuktaYa.dv,deva,0.412,0.01
AlfaSlabMukta.ttf,ShaKa.MAR.dv,deva,0.411,0.02
AntonMukta.ttf,GaBha.dv,deva,0.411,0.01
BangersKannada.ttf,Casmall2.kn,knda,0.411,0.367
BangersMukta.ttf,matraIiRephBindutwo.dv,deva,0.411,0.037
BebasMukta.ttf,TaMaYa.dv,deva,0.411,0.01
CinzelMukta.ttf,SaTaVa.dv,deva,0.411,0.01
ComfortaaMukta.ttf,TaSa.dv,deva,0.411,0.01
devanagari.ttf,SaBa.dv,deva,0.411,0.01
devanagari.ttf,LaTha.dv,deva,0.411,0.01
tamil.ttf,Ra.tm,taml,0.411,0.0
AntonMukta.ttf,NaTaRaYa.dv,deva,0.41,0.01
BenneKannada.ttf,Llasmall2.kn,knda,0.41,0.317
CaveatKannada.ttf,MaYasmall.kn,knda,0.41,0.362
LobsterGujarati.ttf,MatraI1Reph.gj,gujr,0.41,0.437
devanagari.ttf,MaBaRa.dv,deva,0.41,0.01
AlfaSlabMukta.ttf,KaTha.dv,deva,0.409,0.01
BangersMukta.ttf,BhaLa.dv,deva,0.409,0.01
BebasMukta.ttf,NaTaRaYa.dv,deva,0.409,0.01
PacificoMukta.ttf,matraIiRephBindutwo.dv,deva,0.409,0.037
AlfaSlabMukta.ttf,JaBa.dv,deva,0.408,0.01
AlfaSlabMukta.ttf,MaHalant.dv,deva,0.408,0.09
AntonMukta.ttf,SsaPha.dv,deva,0.408,0.01
CaveatKannada.ttf,KaSsasmall.kn,knda,0.408,0.421
PlayfairBangla.ttf,SignI_Tta_Ttha1_reph.bn,beng,0.408,0.497
ShrikhandGujarati.ttf,SaMa_alt.gj,gujr,0.408,0.0
ShrikhandGujarati.ttf,NaTaRa_alt.gj,gujr,0.408,0.0
devanagari.ttf,NaTaRaYa.dv,deva,0.408,0.01
devanagari.ttf,MaPaRa.dv,deva,0.408,0.01
CaveatMalayalam.ttf,shk1r3,mlym,0.4077,0.0151
AntonMukta.ttf,KaSsaVa.dv,deva,0.407,0.01
AntonMukta.ttf,MaVa.dv,deva,0.407,0.01
CaveatGurmukhi.ttf,VowelI.gm,guru,0.407,0.02
YatraOneMukta.ttf,NaPaRa.dv,deva,0.407,0.01
devanagari.ttf,SsaPaRa.dv,deva,0.407,0.01
CaveatMalayalam.ttf,ch4xx,mlym,0.4062,0.417
devanagari.ttf,JaJha.dv,deva,0.406,0.01
AntonGujarati.ttf,MatraIiReph.gj,gujr,0.405,0.056
AntonMukta.ttf,MaBha.dv,deva,0.405,0.01
AntonMukta.ttf,KaLa.MAR.dv,deva,0.405,0.02
BebasMukta.ttf,JaYa.dv,deva,0.405,0.01
BenneKannada.ttf,KaRasmall.kn,knda,0.405,0.252
AntonMukta.ttf,NaBha.dv,deva,0.404,0.01
ComfortaaMukta.ttf,SaTaVa.dv,deva,0.404,0.01
ShrikhandGujarati.ttf,PaRa_alt.gj,gujr,0.404,0.0
devanagari.ttf,BaYa.dv,deva,0.404,0.01
devanagari.ttf,JaMa.dv,deva,0.404,0.01
devanagari.ttf,GaNa.dv,deva,0.404,0.01
LobsterMalayalam.ttf,njxx,mlym,0.4033,0.2554
AlfaSlabMukta.ttf,SaTaVa.dv,deva,0.403,0.01
devanagari.ttf,NnaMa.dv,deva,0.403,0.01
devanagari.ttf,KaNna.dv,deva,0.403,0.01
devanagari.ttf,SaTaVa.dv,deva,0.403,0.01
gujarati.ttf,MatraAuChandrabindu.gj,gujr,0.403,0.155
ComfortaaMukta.ttf,TaRaYa.dv,deva,0.402,0.01
YatraOneMukta.ttf,NaCa.dv,deva,0.402,0.01
devanagari.ttf,PaSha.MAR.dv,deva,0.402,0.01
devanagari.ttf,GaNukta.dv,deva,0.402,0.01
devanagari.ttf,TaSa.dv,deva,0.402,0.01
GayathriMalayalam.ttf,r2,mlym,0.4014,0.0
ShrikhandGujarati.ttf,BaDha_alt.gj,gujr,0.401,0.0
devanagari.ttf,CaChaVa.dv,deva,0.4,0.01
tamil.ttf,NnnaMatraU.tm,taml,0.4,0.0
malayalam.ttf,ch1xx,mlym,0.3994,0.0
AkayaKanadakaKannada.ttf,JaNyamatraI.kn,knda,0.399,0.0
AntonBangla.ttf,NyaCha.bn,beng,0.399,0.0
BangersKannada.ttf,vowelLaObsoletesmall2.kn,knda,0.399,0.378
BangersMukta.ttf,matraIiRephChandrabindu3.dv,deva,0.399,0.094
BebasMukta.ttf,CaRa.dv,deva,0.399,0.01
LobsterMukta.ttf,matraIiChandrabindu.dv,deva,0.399,0.077
devanagari.ttf,SsaHalant.dv,deva,0.399,0.12
LobsterTelugu.ttf,uni0C16_uni0C47_uni0C30_uni0C4D,telu,0.3987,0.0
AlfaSlabMukta.ttf,VaVa.dv,deva,0.398,0.01
AntonMukta.ttf,GaYa.dv,deva,0.398,0.01
AntonMukta.ttf,vowelChandraO.dv,deva,0.398,0.01
ComfortaaMukta.ttf,NyaSha.dv,deva,0.398,0.01
AkayaKanadakaKannada.ttf,Ngasmall2.kn,knda,0.397,0.352
AntonOdia.ttf,kassannaoriya,orya,0.397,0.0
BangersMukta.ttf,NaDhaVa.dv,deva,0.397,0.01
YatraOneMukta.ttf,NaDhaYa.dv,deva,0.397,0.01
devanagari.ttf,KaNuktaBa.dv,deva,0.397,0.01
SurannaTelugu.ttf,uni0C38_uni0C46_uni0C56_uni0C30,telu,0.3962,0.0
YatraOneMukta.ttf,NaNaYa.dv,deva,0.396,0.01
devanagari.ttf,SaMaYa.dv,deva,0.396,0.01
AlfaSlabMukta.ttf,JaKa.dv,deva,0.395,0.01
BangersBangla.ttf,uni20B9,beng,0.395,0.0
ComfortaaMukta.ttf,YaYa.dv,deva,0.395,0.01
ComfortaaMukta.ttf,MaBaYa.dv,deva,0.395,0.01
AlfaSlabMukta.ttf,KaPaRa.dv,deva,0.394,0.01
AntonBangla.ttf,SsaPa.bn,beng,0.394,0.026
AntonKannada.ttf,Ghasmall2.kn,knda,0.394,0.35
AntonMukta.ttf,matraIiBinduone.dv,deva,0.394,0.025
ComfortaaMukta.ttf,LaTta.dv,deva,0.394,0.02
SpecialEliteMukta.ttf,NaDhaYa.dv,deva,0.394,0.01
devanagari.ttf,MaLa.dv,deva,0.394,0.01
devanagari.ttf,NaDaRa.dv,deva,0.394,0.02
AlfaSlabMukta.ttf,PaMa.dv,deva,0.393,0.01
AntonGurmukhi.ttf,YaVirama.gm,guru,0.393,0.086
BebasMukta.ttf,GaYa.dv,deva,0.393,0.01
KalamMukta.ttf,RamatraUu.dv,deva,0.393,0.01
devanagari.ttf,JaBa.dv,deva,0.393,0.01
devanagari.ttf,BaBa.dv,deva,0.393,0.01
devanagari.ttf,SsaPa.dv,deva,0.393,0.01
devanagari.ttf,SsaSsa.dv,deva,0.393,0.01
BebasMukta.ttf,NyaSha.dv,deva,0.392,0.01
PlayfairMukta.ttf,KaCa.dv,deva,0.392,0.01
SpecialEliteMukta.ttf,TaMaYa.dv,deva,0.392,0.01
devanagari.ttf,LaCa.dv,deva,0.392,0.01
devanagari.ttf,JaNa.dv,deva,0.392,0.01
AntonMukta.ttf,MaBaYa.dv,deva,0.391,0.01
BebasMukta.ttf,KaSsaVa.dv,deva,0.391,0.01
ShrikhandGujarati.ttf,PaSa_alt.gj,gujr,0.391,0.0
devanagari.ttf,PaMa.dv,deva,0.391,0.01
devanagari.ttf,KaSa.dv,deva,0.391,0.01
BangersMukta.ttf,KaRaHalant.dv,deva,0.39,0.102
CaveatKannada.ttf,Ssasmall2.kn,knda,0.39,0.385
CinzelMukta.ttf,TaMaYa.dv,deva,0.39,0.01
FarsanGujarati.ttf,MatraAuRephChandrabindu.gj,gujr,0.39,0.117
ShrikhandGujarati.ttf,DhaRa_alt.gj,gujr,0.39,0.0
devanagari.ttf,ChaRaYa.dv,deva,0.39,0.01
AlfaSlabMukta.ttf,SaTaYa.dv,deva,0.389,0.01
BangersMukta.ttf,GaGha.dv,deva,0.389,0.01
LobsterGujarati.ttf,MatraAuChandrabindu.gj,gujr,0.389,0.155
PlayfairMukta.ttf,matraIiRephChandrabindutwo.dv,deva,0.389,0.094
devanagari.ttf,JaJa.dv,deva,0.389,0.01
devanagari.ttf,KhaHalant.dv,deva,0.389,0.096
LobsterMalayalam.ttf,zhth1u2,mlym,0.3882,0.0352
AlfaSlabMukta.ttf,DdaYa.dv,deva,0.388,0.01
AlfaSlabMukta.ttf,PaPa.dv,deva,0.388,0.01
AlfaSlabMukta.ttf,MaBha.dv,deva,0.388,0.01
AlfaSlabMukta.ttf,KaNna.dv,deva,0.388,0.01
BebasMukta.ttf,matraIiChandrabindu3.dv,deva,0.388,0.057
ComfortaaMukta.ttf,KaJa.dv,deva,0.388,0.01
LobsterKannada.ttf,Thasmall2.kn,knda,0.388,0.366
AlfaSlabMukta.ttf,KaJa.dv,deva,0.387,0.01
AntonBangla.ttf,NaDhaBa.bn,beng,0.387,0.034
BangersMukta.ttf,KhaNuktaHalant.dv,deva,0.387,0.096
BangersMukta.ttf,KaVa.dv,deva,0.387,0.01
ComfortaaMukta.ttf,PhaTta.dv,deva,0.387,0.02
YatraOneMukta.ttf,CaHalant.dv,deva,0.387,0.12
devanagari.ttf,BaVa.dv,deva,0.387,0.01
AlfaSlabMukta.ttf,PhaNuktaTa.dv,deva,0.386,0.01
AntonKannada.ttf,Lasmall2.kn,knda,0.386,0.371
AntonMukta.ttf,GaMa.dv,deva,0.386,0.01
ComfortaaMukta.ttf,KhaYa.dv,deva,0.386,0.01
ShrikhandGujarati.ttf,BaNa_alt.gj,gujr,0.386,0.0
devanagari.ttf,PaYa.dv,deva,0.386,0.01
devanagari.ttf,LaMa.dv,deva,0.386,0.01
devanagari.ttf,DhaVa.dv,deva,0.386,0.01
kannada.ttf,Ttasmall2.kn,knda,0.386,0.308
CaveatMalayalam.ttf,s1rhrhu2,mlym,0.3857,0.0044
AlfaSlabMukta.ttf,SsaKaRa.dv,deva,0.385,0.03
AntonKannada.ttf,KaRasmall.kn,knda,0.385,0.252
ComfortaaMukta.ttf,SsaKa.dv,deva,0.385,0.01
ComfortaaMukta.ttf,TaKaSsa.dv,deva,0.385,0.01
PlayfairMukta.ttf,matraIeighteen.dv,deva,0.385,1.117
devanagari.ttf,NnaYa.dv,deva,0.385,0.01
devanagari.ttf,GaDhaVa.dv,deva,0.385,0.01
gujarati.ttf,MatraIiChandrabindu.gj,gujr,0.385,0.162
BangersMukta.ttf,GaNaYa.dv,deva,0.384,0.01
BangersMukta.ttf,GaMa.dv,deva,0.384,0.01
ComfortaaMukta.ttf,LaDdha.dv,deva,0.384,0.02
devanagari.ttf,DhaMa.dv,deva,0.384,0.01
kannada.ttf,KaRasmall.kn,knda,0.384,0.252
AlfaSlabMukta.ttf,MaBhaVa.dv,deva,0.383,0.01
AlkatraBangla.ttf,GaHalf.bn,beng,0.383,0.033
AntonMukta.ttf,KhaHalant.dv,deva,0.383,0.096
BangersGujarati.ttf,MatraIiRephChandrabindu2.gj,gujr,0.383,0.141
BangersMukta.ttf,KaSa.dv,deva,0.383,0.01
devanagari.ttf,YaYa.dv,deva,0.383,0.01
devanagari.ttf,PhaLa.dv,deva,0.383,0.01
tamil.ttf,TaMatraUu.tm,taml,0.383,0.0
AlfaSlabMukta.ttf,ThaRa.dv,deva,0.382,0.01
AlkatraBangla.ttf,DaGa.bn,beng,0.382,0.026
CinzelMukta.ttf,MaBaYa.dv,deva,0.382,0.01
AlfaSlabMukta.ttf,SsaPaRa.dv,deva,0.381,0.01
LobsterTelugu.ttf,uni0C07,telu,0.381,0.0
YatraOneMukta.ttf,JaYa.dv,deva,0.381,0.01
devanagari.ttf,PaLa.dv,deva,0.381,0.01
AlfaSlabMukta.ttf,VaHa.dv,deva,0.38,0.02
AlfaSlabMukta.ttf,NaVaHa.dv,deva,0.38,0.01
AntonKannada.ttf,Tasmall2.kn,knda,0.38,0.259
PlayfairMukta.ttf,SaMaYa.dv,deva,0.38,0.01
ShrikhandGujarati.ttf,TaNaYa_alt.gj,gujr,0.38,0.0
ShrikhandGujarati.ttf,SaTha_alt.gj,gujr,0.38,0.0
devanagari.ttf,NaRa.dv,deva,0.38,0.01
devanagari.ttf,SaTaYa.dv,deva,0.38,0.01
devanagari.ttf,vowelChandraA.dv,deva,0.38,0.042
devanagari.ttf,KaSha.dv,deva,0.38,0.01
LobsterOdia.ttf,aucandraBinduoriya.BRACKET.varAlt01,orya,0.379,0.284
devanagari.ttf,MaBhaYa.dv,deva,0.379,0.01
devanagari.ttf,MaYa.dv,deva,0.379,0.01
AntonGujarati.ttf,MatraIiRephChandrabindu1.gj,gujr,0.378,0.141
AntonOdia.ttf,aicandraBinduoriya.BRACKET.varAlt01,orya,0.378,0.282
BebasMukta.ttf,MaBhaVa.dv,deva,0.378,0.01
BenneKannada.ttf,Nnasmall2.kn,knda,0.378,0.371
devanagari.ttf,BhaRa.dv,deva,0.378,0.01
tamil.ttf,NnnaMatraAa.tm,taml,0.378,0.0
AlfaSlabMukta.ttf,PhaLa.dv,deva,0.377,0.01
AntonOdia.ttf,aucandraBinduoriya,orya,0.377,0.284
BangersMukta.ttf,MaBaYa.dv,deva,0.377,0.01
devanagari.ttf,PaPa.dv,deva,0.377,0.01
AlfaSlabMukta.ttf,MaBhaYa.dv,deva,0.376,0.01
AntonMukta.ttf,MaBhaYa.dv,deva,0.376,0.01
AntonMukta.ttf,NaSa.dv,deva,0.376,0.01
CaveatMalayalam.ttf,k1th1u1,mlym,0.376,0.0015
ComfortaaMukta.ttf,BhaYa.dv,deva,0.376,0.01
devanagari.ttf,TaPaLa.dv,deva,0.376,0.01
devanagari.ttf,GaDhaYa.dv,deva,0.376,0.01
devanagari.ttf,BaLa.dv,deva,0.376,0.01
BangersKannada.ttf,Thasmall2.kn,knda,0.375,0.366
BangersMukta.ttf,NaHa.dv,deva,0.375,0.01
CaveatMalayalam.ttf,ch3m1,mlym,0.375,0.0034
ComfortaaMukta.ttf,KaSha.dv,deva,0.375,0.01
ComfortaaMukta.ttf,TaMaYa.dv,deva,0.375,0.01
devanagari.ttf,Sha.MAR.dv,deva,0.375,0.01
BebasMukta.ttf,NaMaYa.dv,deva,0.374,0.01
ComfortaaMukta.ttf,SsaNna.dv,deva,0.374,0.01
ComfortaaMukta.ttf,GhaYa.dv,deva,0.374,0.01
LobsterKannada.ttf,Casmall2.kn,knda,0.374,0.367
devanagari.ttf,NaDa.dv,deva,0.374,0.02
devanagari.ttf,uni0977,deva,0.374,0.01
devanagari.ttf,KaPa.dv,deva,0.374,0.01
devanagari.ttf,LaPa.dv,deva,0.374,0.01
AlfaSlabMukta.ttf,LaDaRa.dv,deva,0.373,0.01
AlfaSlabMukta.ttf,NaThaVa.dv,deva,0.373,0.01
AlkatraOdia.ttf,auLengthcandraBinduoriya.BRACKET.varAlt01,orya,0.373,0.283
ComfortaaMukta.ttf,KaTha.dv,deva,0.373,0.01
ShrikhandGujarati.ttf,KaTaRa.gj,gujr,0.373,0.017
devanagari.ttf,PhaSha.dv,deva,0.373,0.01
devanagari.ttf,BhaHalant.dv,deva,0.373,0.17
devanagari.ttf,matraIiReph.dv,deva,0.373,0.041
SurannaTelugu.ttf,uni0C1B_uni0C4C_uni0C30_uni0C4D,telu,0.3722,0.0
AlfaSlabMukta.ttf,SaLa.dv,deva,0.372,0.01
BangersMukta.ttf,PamatraLruu.dv,deva,0.372,0.021
BangersMukta.ttf,matraIiChandrabinduone.dv,deva,0.372,0.077
ComfortaaMukta.ttf,SaTaYa.dv,deva,0.372,0.01
tamil.ttf,NyaMatraI.tm,taml,0.372,0.0
AlfaSlabMukta.ttf,LaKa.dv,deva,0.371,0.03
AlfaSlabMukta.ttf,KaSha.dv,deva,0.371,0.01
AntonMukta.ttf,NyaSha.MAR.dv,deva,0.371,0.01
BangersMukta.ttf,GaBha.dv,deva,0.371,0.01
BangersMukta.ttf,SaMaYa.dv,deva,0.371,0.01
BebasMukta.ttf,SaMaYa.dv,deva,0.371,0.01
BebasMukta.ttf,KamatraLruu.dv,deva,0.371,0.015
ComfortaaMukta.ttf,MaYa.dv,deva,0.371,0.01
devanagari.ttf,SaKha.dv,deva,0.371,0.01
devanagari.ttf,vowelA.dv,deva,0.371,0.01
devanagari.ttf,PaLa.MAR.dv,deva,0.371,0.02
AlfaSlabMukta.ttf,GaDa.dv,deva,0.37,0.02
AntonGujarati.ttf,BhaRaHalf.gj,gujr,0.37,0.16
AntonMukta.ttf,SaMaYa.dv,deva,0.37,0.01
BebasMukta.ttf,GaDhaYa.dv,deva,0.37,0.01
ComfortaaMukta.ttf,GaDhaYa.dv,deva,0.37,0.01
ComfortaaMukta.ttf,SaSa.dv,deva,0.37,0.01
ComfortaaMukta.ttf,PhaNuktaTa.dv,deva,0.37,0.01
YatraOneMukta.ttf,NaHa.dv,deva,0.37,0.01
devanagari.ttf,ThaYa.dv,deva,0.37,0.01
kannada.ttf,KaSsaHalant.kn,knda,0.37,0.0
AlkatraBangla.ttf,NgaHasant.bn,beng,0.369,0.0
AntonKannada.ttf,RaObsoletematraE.kn,knda,0.369,0.015
BangersMukta.ttf,matraIiChandrabindu3.dv,deva,0.369,0.057
ComfortaaMukta.ttf,SsaVa.dv,deva,0.369,0.01
KalamMukta.ttf,NaSaTta.dv,deva,0.369,0.02
PlayfairMukta.ttf,TaKaSsa.dv,deva,0.369,0.01
PlayfairMukta.ttf,ShaKa.dv,deva,0.369,0.02
SpecialEliteMukta.ttf,SaMaYa.dv,deva,0.369,0.01
tamil.ttf,PaMatraU.tm,taml,0.369,0.0
tamil.ttf,ShaMatraU.tm,taml,0.369,0.0
AlfaSlabMukta.ttf,DaVa.dv,deva,0.368,0.009
AlfaSlabMukta.ttf,TaSa.dv,deva,0.368,0.01
AlkatraOdia.ttf,ngaghaoriya,orya,0.368,0.0
AntonMukta.ttf,GaDhaVa.dv,deva,0.368,0.01
AntonMukta.ttf,matraAuChandrabindu.dv,deva,0.368,0.09
AntonMukta.ttf,matraIiRephChandrabindutwo.dv,deva,0.368,0.094
AntonMukta.ttf,KaTaRa.dv,deva,0.368,0.01
AntonOdia.ttf,auLengthcandraBinduoriya,orya,0.368,0.283
BangersMukta.ttf,NaTha.dv,deva,0.368,0.01
CinzelMukta.ttf,LaHa.dv,deva,0.368,0.01
devanagari.ttf,JaRa.dv,deva,0.368,0.01
devanagari.ttf,KhaNuktaSa.dv,deva,0.368,0.01
AlfaSlabMukta.ttf,YaYa.dv,deva,0.367,0.01
AlfaSlabMukta.ttf,BaSaTta.dv,deva,0.367,0.01
AlfaSlabMukta.ttf,KaNukta.dv,deva,0.367,0.03
AntonKannada.ttf,Yasmall2.kn,knda,0.367,0.318
AntonMukta.ttf,KaSsaYa.dv,deva,0.367,0.01
AntonMukta.ttf,GaLa.dv,deva,0.367,0.01
CaveatOdia.ttf,aicandraBinduoriya.BRACKET.varAlt01,orya,0.367,0.282
FredokaMukta.ttf,KaCa.dv,deva,0.367,0.01
KalamMukta.ttf,GaMa.dv,deva,0.367,0.01
PacificoOdia.ttf,aucandraBinduoriya,orya,0.367,0.284
YatraOneMukta.ttf,NaSaTta.dv,deva,0.367,0.02
devanagari.ttf,JaNyaYa.dv,deva,0.367,0.01
devanagari.ttf,NnaVa.dv,deva,0.367,0.01
devanagari.ttf,LaSha.MAR.dv,deva,0.367,0.01
AlfaSlabMukta.ttf,SaMaYa.dv,deva,0.366,0.01
AlfaSlabMukta.ttf,vowelChandraE.dv,deva,0.366,0.01
AntonMukta.ttf,ShaMa.MAR.dv,deva,0.366,0.01
BebasMukta.ttf,matraItwelve.dv,deva,0.366,0.817
YatraOneMukta.ttf,NgaYa.dv,deva,0.366,0.01
YatraOneMukta.ttf,NyaJaYa.dv,deva,0.366,0.01
devanagari.ttf,PhaTa.dv,deva,0.366,0.01
devanagari.ttf,SsaVa.dv,deva,0.366,0.01
malayalam.ttf,th4r3u1,mlym,0.3652,0.0034
KalamMukta.ttf,LaBha.dv,deva,0.365,0.01
PacificoOdia.ttf,aucandraBinduoriya.BRACKET.varAlt01,orya,0.365,0.284
PlayfairMukta.ttf,DhaRaHalant.dv,deva,0.365,0.08
ShrikhandGujarati.ttf,uni20B9,gujr,0.365,0.0
SpecialEliteMukta.ttf,matraIseventeen.dv,deva,0.365,1.077
devanagari.ttf,KhaNuktaHalant.dv,deva,0.365,0.096
devanagari.ttf,LaLa.dv,deva,0.365,0.01
kannada.ttf,Hasmall2.kn,knda,0.365,0.368
AntonGurmukhi.ttf,EkOnkar.gm,guru,0.364,0.24
BebasMukta.ttf,PhaLa.MAR.dv,deva,0.364,0.02
FredokaMukta.ttf,SaMaYa.dv,deva,0.364,0.01
FredokaMukta.ttf,TaMaYa.dv,deva,0.364,0.01
devanagari.ttf,VaLa.dv,deva,0.364,0.01
AkayaKanadakaKannada.ttf,Basmall2.kn,knda,0.363,0.35
ComfortaaMukta.ttf,LaHa.dv,deva,0.363,0.01
ComfortaaMukta.ttf,LaYa.dv,deva,0.363,0.01
LobsterKannada.ttf,Masmall2.kn,knda,0.363,0.328
PacificoMukta.ttf,matraIiChandrabinduone.dv,deva,0.363,0.077
devanagari.ttf,MaBhaRa.dv,deva,0.363,0.01
AlfaSlabMukta.ttf,SaKha.dv,deva,0.362,0.01
AlfaSlabMukta.ttf,PaYa.dv,deva,0.362,0.01
AntonMukta.ttf,BaDha.dv,deva,0.362,0.01
AntonMukta.ttf,matraIiRephChandrabindu3.dv,deva,0.362,0.094
ComfortaaMukta.ttf,PaYa.dv,deva,0.362,0.01
ComfortaaMukta.ttf,NaThaVa.dv,deva,0.362,0.01
ComfortaaMukta.ttf,KaCa.dv,deva,0.362,0.01
YatraOneMukta.ttf,NaTta.dv,deva,0.362,0.02
devanagari.ttf,PhaNuktaSa.dv,deva,0.362,0.01
AlkatraOdia.ttf,aucandraBinduoriya.BRACKET.varAlt01,orya,0.361,0.284
AntonMukta.ttf,PhaLa.MAR.dv,deva,0.361,0.02
BebasMukta.ttf,BaTa.dv,deva,0.361,0.01
BenneKannada.ttf,TaYasmall.kn,knda,0.361,0.011
devanagari.ttf,vowelShortA.dv,deva,0.361,0.01
devanagari.ttf,PhaLa.MAR.dv,deva,0.361,0.02
AlfaSlabMukta.ttf,ShaKa.dv,deva,0.36,0.02
AntonMukta.ttf,matraIiRephBindu.dv,deva,0.36,0.037
AntonMukta.ttf,vowelLruu.dv,deva,0.36,0.01
BebasMukta.ttf,BaSha.dv,deva,0.36,0.01
BenneKannada.ttf,Ghasmall2.kn,knda,0.36,0.35
CaveatGujarati.ttf,ShaRaHalf.gj,gujr,0.36,0.12
CaveatOdia.ttf,aicandraBinduoriya,orya,0.36,0.282
KalamMukta.ttf,YaNuktaHalant.dv,deva,0.36,0.12
devanagari.ttf,matraIiRephChandrabindu.dv,deva,0.36,0.094
CaveatKannada.ttf,Pasmall2.kn,knda,0.359,0.319
CaveatKannada.ttf,Chasmall2.kn,knda,0.359,0.356
KalamMukta.ttf,DdaDdaYa.dv,deva,0.359,0.01
KalamMukta.ttf,NaMa.dv,deva,0.359,0.01
devanagari.ttf,NaSaHalant.dv,deva,0.359,0.113
devanagari.ttf,LaYa.dv,deva,0.359,0.01
devanagari.ttf,NaThaVa.dv,deva,0.359,0.01
devanagari.ttf,KaSsaMa.dv,deva,0.359,0.01
devanagari.ttf,SsaYa.dv,deva,0.359,0.009
AlkatraOdia.ttf,auLengthcandraBinduoriya,orya,0.358,0.283
BebasMukta.ttf,NaMa.dv,deva,0.358,0.01
ComfortaaMukta.ttf,PhaSha.dv,deva,0.358,0.01
ComfortaaMukta.ttf,CaYa.dv,deva,0.358,0.01
KalamMukta.ttf,KhaNuktaRa.dv,deva,0.358,0.01
ShrikhandGujarati.ttf,LaTha_alt.gj,gujr,0.358,0.0
devanagari.ttf,BaSha.dv,deva,0.358,0.01
devanagari.ttf,MaBhaVa.dv,deva,0.358,0.01
devanagari.ttf,JaNuktaRa.dv,deva,0.358,0.01
AlkatraOdia.ttf,uni0B14,orya,0.357,0.006
AntonMukta.ttf,GaDhaYa.dv,deva,0.357,0.01
CinzelMukta.ttf,SaNa.dv,deva,0.357,0.01
ComfortaaMukta.ttf,LaVa.dv,deva,0.357,0.01
PacificoOdia.ttf,hallaoriya,orya,0.357,0.0
ShrikhandGujarati.ttf,MatraIi1.gj,gujr,0.357,0.017
YatraOneMukta.ttf,CaYa.dv,deva,0.357,0.01
AlfaSlabMukta.ttf,PhaSha.dv,deva,0.356,0.01
ComfortaaMukta.ttf,ShaYa.MAR.dv,deva,0.356,0.01
LobsterKannada.ttf,Dhasmall2.kn,knda,0.356,0.355
devanagari.ttf,PhaNuktaTa.dv,deva,0.356,0.01
malayalam.ttf,p1p2,mlym,0.3555,0.0103
AntonMukta.ttf,DdaYa.dv,deva,0.355,0.01
devanagari.ttf,LaLa.MAR.dv,deva,0.355,0.02
devanagari.ttf,Doubledanda.dv,deva,0.355,0.0
PacificoTelugu.ttf,uni0C39_uni0C40_uni0C30_uni0C4D,telu,0.3544,0.0
BebasMukta.ttf,MaSha.MAR.dv,deva,0.354,0.01
devanagari.ttf,KaLa.MAR.dv,deva,0.354,0.02
kannada.ttf,Thasmall2.kn,knda,0.354,0.366
tamil.ttf,CreditSign.tm,taml,0.354,0.0
CaveatTelugu.ttf,uni0C38_uni0C3F_uni0C24_uni0C4D,telu,0.3532,0.0
AlfaSlabMukta.ttf,GaBhaYa.dv,deva,0.353,0.01
AntonGurmukhi.ttf,BaVirama.gm,guru,0.353,0.086
AntonMukta.ttf,JhaNa.dv,deva,0.353,0.01
CaveatGujarati.ttf,MatraAuChandrabindu.gj,gujr,0.353,0.155
CaveatMalayalam.ttf,y1xx,mlym,0.353,0.1514
KalamMukta.ttf,BaHalant.dv,deva,0.353,0.113
PacificoBangla.ttf,PaTaRa.bn,beng,0.353,0.036
ShrikhandGujarati.ttf,MatraIiChandrabindu2.gj,gujr,0.353,0.162
YatraOneMukta.ttf,CaChaVa.dv,deva,0.353,0.01
devanagari.ttf,uni097C,deva,0.353,0.022
kannada.ttf,NnamatraAu.kn,knda,0.353,0.0
tamil.ttf,Ya.tm,taml,0.353,0.0
AlfaSlabMukta.ttf,PhaNuktaSa.dv,deva,0.352,0.01
AntonMukta.ttf,KaSsaMa.dv,deva,0.352,0.01
CinzelMukta.ttf,NaTaRaYa.dv,deva,0.352,0.01
KalamMukta.ttf,Shunya.dv,deva,0.352,0.0
PacificoOdia.ttf,aicandraBinduoriya.BRACKET.varAlt01,orya,0.352,0.282
PlayfairBangla.ttf,NaHalf.bn,beng,0.352,0.025
devanagari.ttf,NnaRa.dv,deva,0.352,0.01
AntonBangla.ttf,SaPaLa.bn,beng,0.351,0.026
AntonMukta.ttf,SsaKa.dv,deva,0.351,0.01
AntonMukta.ttf,KaVa.dv,deva,0.351,0.01
ComfortaaMukta.ttf,NaTha.dv,deva,0.351,0.01
devanagari.ttf,NaThaYa.dv,deva,0.351,0.01
BenneKannada.ttf,Khasmall2.kn,knda,0.346,0.358
BenneKannada.ttf,Chasmall2.kn,knda,0.337,0.356
BenneKannada.ttf,Thasmall2.kn,knda,0.318,0.366
AntonKannada.ttf,Thasmall2.kn,knda,0.311,0.366
CaveatKannada.ttf,vowelLaObsoletesmall2.kn,knda,0.3,0.378
BenneKannada.ttf,Dasmall2.kn,knda,0.288,0.351
CaveatOdia.ttf,aurephcandraBinduoriya,orya,0.277,0.525
LobsterKannada.ttf,Hasmall2.kn,knda,0.25,0.368
BangersBangla.ttf,SignI_Tta_Ttha1.bn,beng,0.097,0.376
AlkatraOdia.ttf,gadaoriya,orya,0.0,-0.416
AlkatraOdia.ttf,uni0B4D0B26.single,orya,0.0,-0.564
AlkatraOdia.ttf,lallaoriya,orya,0.0,-0.752
AlkatraOdia.ttf,lalaoriya,orya,0.0,-0.752
AlkatraOdia.ttf,lakaoriya,orya,0.0,-0.752
AlkatraOdia.ttf,uni0B4D0B26,orya,0.0,-0.384
AntonGujarati.ttf,MatraChandraE.gj,gujr,0.0,-0.376
BangersGurmukhi.ttf,MatraAuAddakBindi.gm.alt,guru,0.0,-0.377
CaveatOdia.ttf,uni0B48,orya,0.0,0.362
CaveatOdia.ttf,uni0B42.008,orya,0.0,-0.353
CaveatTelugu.ttf,uni0C31_uni0C4D,telu,0.0,-0.5266
KalamMukta.ttf,matraEBindu.dv,deva,0.0,-0.433
PacificoMukta.ttf,matraAiChandrabindu.dv,deva,0.0,-0.419
PacificoOdia.ttf,iMatracandraBinduoriya.BRACKET.varAlt01,orya,0.0,-0.387
kannada.ttf,Khasmall1.kn,knda,0.0,-0.398
kannada.ttf,GaRasmall.kn,knda,0.0,-0.59


==> anc/tail_render_audit.csv <==
font,glyph,reachable,contexts_tested,clip,overlap,spacing_x2.5,overlap_vs_template
AbrilMukta.ttf,matraIeighteen.dv,0,0,,,,
AbrilMukta.ttf,matraIfifteen.dv,0,0,,,,
AbrilMukta.ttf,matraInineteen.dv,0,0,,,,
AbrilMukta.ttf,matraIseventeen.dv,0,0,,,,
AbrilMukta.ttf,matraIsixteen.dv,0,0,,,,
AbrilMukta.ttf,matraItwenty.dv,0,0,,,,
AbrilMukta.ttf,matraItwentyone.dv,0,0,,,,
AbrilMukta.ttf,matraItwentythree.dv,0,0,,,,
AbrilMukta.ttf,matraItwentytwo.dv,0,0,,,,
AkayaKanadakaKannada.ttf,Basmall2.kn,0,0,,,,
AkayaKanadakaKannada.ttf,JaNyamatraI.kn,0,0,,,,
AkayaKanadakaKannada.ttf,Jhasmall2.kn,0,0,,,,
AkayaKanadakaKannada.ttf,Ngasmall2.kn,0,0,,,,
AkayaKanadakaKannada.ttf,Sasmall2.kn,0,0,,,,
AkayaKanadakaKannada.ttf,Yasmall2.kn,0,0,,,,
AlfaSlabMukta.ttf,BaBa.dv,1,3,0,1,0,0
AlfaSlabMukta.ttf,BaBhaRa.dv,0,0,,,,
AlfaSlabMukta.ttf,BaDda.dv,0,0,,,,
AlfaSlabMukta.ttf,BaDha.dv,0,0,,,,
AlfaSlabMukta.ttf,BaDhaVa.dv,0,0,,,,
AlfaSlabMukta.ttf,BaSa.dv,0,0,,,,
AlfaSlabMukta.ttf,BaSaTta.dv,0,0,,,,
AlfaSlabMukta.ttf,BaSha.dv,0,0,,,,
AlfaSlabMukta.ttf,BaYa.dv,0,0,,,,
AlfaSlabMukta.ttf,BhaRaYa.dv,0,0,,,,
AlfaSlabMukta.ttf,DaVa.dv,1,6,0,1,0,0
AlfaSlabMukta.ttf,DdaYa.dv,0,0,,,,
AlfaSlabMukta.ttf,DhaMa.dv,0,0,,,,
AlfaSlabMukta.ttf,DhaVa.dv,1,3,0,1,0,0
AlfaSlabMukta.ttf,GaBhaYa.dv,0,0,,,,
AlfaSlabMukta.ttf,GaDa.dv,1,3,0,1,0,0
AlfaSlabMukta.ttf,GaDha.dv,0,0,,,,
AlfaSlabMukta.ttf,GaGha.dv,0,0,,,,
AlfaSlabMukta.ttf,GaNna.dv,0,0,,,,
AlfaSlabMukta.ttf,GaNukta.dv,0,0,,,,
AlfaSlabMukta.ttf,GaSa.dv,0,0,,,,
AlfaSlabMukta.ttf,GhaMa.dv,0,0,,,,
AlfaSlabMukta.ttf,JaBa.dv,0,0,,,,
AlfaSlabMukta.ttf,JaJha.dv,0,0,,,,
AlfaSlabMukta.ttf,JaKa.dv,0,0,,,,
AlfaSlabMukta.ttf,JaMa.dv,0,0,,,,
AlfaSlabMukta.ttf,JaNyaYa.dv,0,0,,,,
AlfaSlabMukta.ttf,JaTa.dv,0,0,,,,
AlfaSlabMukta.ttf,JhaMa.dv,0,0,,,,
AlfaSlabMukta.ttf,JhaNa.dv,0,0,,,,
AlfaSlabMukta.ttf,KaCa.dv,0,0,,,,
AlfaSlabMukta.ttf,KaDa.dv,0,0,,,,
AlfaSlabMukta.ttf,KaHalant.dv,1,3,0,1,0,0
AlfaSlabMukta.ttf,KaJa.dv,0,0,,,,
AlfaSlabMukta.ttf,KaMa.dv,0,0,,,,
AlfaSlabMukta.ttf,KaNa.dv,0,0,,,,
AlfaSlabMukta.ttf,KaNna.dv,0,0,,,,
AlfaSlabMukta.ttf,KaNukta.dv,0,0,,,,
AlfaSlabMukta.ttf,KaNuktaMa.dv,0,0,,,,
AlfaSlabMukta.ttf,KaNuktaTa.dv,0,0,,,,
AlfaSlabMukta.ttf,KaPa.dv,0,0,,,,
AlfaSlabMukta.ttf,KaPaRa.dv,0,0,,,,
AlfaSlabMukta.ttf,KaRaone.dv,0,0,,,,
AlfaSlabMukta.ttf,KaSha.dv,1,3,0,1,0,0
AlfaSlabMukta.ttf,KaSsaVa.dv,0,0,,,,
AlfaSlabMukta.ttf,KaSsamatraU.dv,0,0,,,,
AlfaSlabMukta.ttf,KaTha.dv,0,0,,,,
AlfaSlabMukta.ttf,KaVa.dv,1,6,0,1,0,0
AlfaSlabMukta.ttf,KaVaone.dv,0,0,,,,
AlfaSlabMukta.ttf,KhaHalant.dv,0,0,,,,
AlfaSlabMukta.ttf,KhaMa.dv,0,0,,,,
AlfaSlabMukta.ttf,KhaNuktaHalant.dv,0,0,,,,
AlfaSlabMukta.ttf,KhaNuktaTa.dv,0,0,,,,
AlfaSlabMukta.ttf,KhaTa.dv,0,0,,,,
AlfaSlabMukta.ttf,KhaVa.dv,0,0,,,,
AlfaSlabMukta.ttf,KhaYa.dv,1,6,0,1,0,0
AlfaSlabMukta.ttf,LaDaRa.dv,0,0,,,,
AlfaSlabMukta.ttf,LaDda.dv,1,3,0,1,0,0
AlfaSlabMukta.ttf,LaGa.dv,0,0,,,,
AlfaSlabMukta.ttf,LaJa.dv,0,0,,,,
AlfaSlabMukta.ttf,LaJaNukta.dv,0,0,,,,
AlfaSlabMukta.ttf,LaKa.dv,0,0,,,,
AlfaSlabMukta.ttf,LaLa.dv,1,6,0,1,0,0
AlfaSlabMukta.ttf,LaMa.dv,1,6,0,1,0,0
AlfaSlabMukta.ttf,LaPa.dv,1,3,0,1,0,0
AlfaSlabMukta.ttf,LaTa.dv,0,0,,,,
AlfaSlabMukta.ttf,LaTha.dv,0,0,,,,
AlfaSlabMukta.ttf,LaTta.dv,1,6,0,1,0,0
AlfaSlabMukta.ttf,LaVa.dv,0,0,,,,
AlfaSlabMukta.ttf,MaBaRa.dv,0,0,,,,
AlfaSlabMukta.ttf,MaBha.dv,1,3,0,1,0,0
AlfaSlabMukta.ttf,MaBhaVa.dv,0,0,,,,
AlfaSlabMukta.ttf,MaBhaYa.dv,0,0,,,,
AlfaSlabMukta.ttf,MaDa.dv,0,0,,,,
AlfaSlabMukta.ttf,MaHa.dv,1,3,0,1,0,0
AlfaSlabMukta.ttf,MaHalant.dv,0,0,,,,
AlfaSlabMukta.ttf,MaMa.dv,1,6,0,1,0,0
AlfaSlabMukta.ttf,MaPa.dv,1,6,0,1,0,0
AlfaSlabMukta.ttf,MaPaRa.dv,0,0,,,,
AlfaSlabMukta.ttf,MaPha.dv,0,0,,,,
AlfaSlabMukta.ttf,MaSa.dv,1,3,0,1,0,0
AlfaSlabMukta.ttf,MaVa.dv,0,0,,,,
AlfaSlabMukta.ttf,NaBhaYa.dv,0,0,,,,
AlfaSlabMukta.ttf,NaDda.dv,1,3,0,1,0,0
AlfaSlabMukta.ttf,NaDhaYa.dv,0,0,,,,
AlfaSlabMukta.ttf,NaKa.dv,0,0,,,,
AlfaSlabMukta.ttf,NaPa.dv,0,0,,,,
AlfaSlabMukta.ttf,NaSa.dv,1,6,0,1,0,0
AlfaSlabMukta.ttf,NaSha.dv,0,0,,,,
AlfaSlabMukta.ttf,NaTha.dv,0,0,,,,
AlfaSlabMukta.ttf,NaThaVa.dv,0,0,,,,
AlfaSlabMukta.ttf,NaVaHa.dv,0,0,,,,
AlfaSlabMukta.ttf,NnaDda.dv,1,6,0,1,0,0
AlfaSlabMukta.ttf,NnaDdha.dv,0,0,,,,
AlfaSlabMukta.ttf,NnaMa.dv,0,0,,,,
AlfaSlabMukta.ttf,NnaVa.dv,0,0,,,,
AlfaSlabMukta.ttf,NnaYa.dv,1,6,0,1,0,0
AlfaSlabMukta.ttf,NyaSha.dv,0,0,,,,
AlfaSlabMukta.ttf,Om.dv,0,0,,,,
AlfaSlabMukta.ttf,PaMa.dv,0,0,,,,
AlfaSlabMukta.ttf,PaPa.dv,0,0,,,,
AlfaSlabMukta.ttf,PaSa.dv,0,0,,,,
AlfaSlabMukta.ttf,PaTa.dv,1,6,0,1,0,0
AlfaSlabMukta.ttf,PaYa.dv,0,0,,,,
AlfaSlabMukta.ttf,PhaLa.dv,0,0,,,,
AlfaSlabMukta.ttf,PhaNuktaSa.dv,0,0,,,,
AlfaSlabMukta.ttf,PhaNuktaTa.dv,0,0,,,,
AlfaSlabMukta.ttf,PhaPa.dv,0,0,,,,
AlfaSlabMukta.ttf,PhaSha.dv,0,0,,,,
AlfaSlabMukta.ttf,PhaTa.dv,0,0,,,,
AlfaSlabMukta.ttf,PhaTha.dv,0,0,,,,
AlfaSlabMukta.ttf,PhaTta.dv,0,0,,,,
AlfaSlabMukta.ttf,PhaYa.dv,0,0,,,,
AlfaSlabMukta.ttf,SaJa.dv,0,0,,,,
AlfaSlabMukta.ttf,SaKa.dv,1,6,0,1,0,0
AlfaSlabMukta.ttf,SaKha.dv,0,0,,,,
AlfaSlabMukta.ttf,SaLa.dv,1,3,0,1,0,0
AlfaSlabMukta.ttf,SaMa.dv,1,3,0,1,0,0
AlfaSlabMukta.ttf,SaMaYa.dv,0,0,,,,
AlfaSlabMukta.ttf,SaNa.dv,1,3,0,1,0,0
AlfaSlabMukta.ttf,SaTaRa.dv,1,6,0,1,0,0
AlfaSlabMukta.ttf,SaTaVa.dv,0,0,,,,
AlfaSlabMukta.ttf,SaTaYa.dv,0,0,,,,
AlfaSlabMukta.ttf,SaTha.dv,1,6,0,1,0,0
AlfaSlabMukta.ttf,SaTta.dv,1,6,0,1,0,0
AlfaSlabMukta.ttf,SaYa.dv,1,3,0,1,0,0
AlfaSlabMukta.ttf,Saat.dv,1,3,0,1,0,0
AlfaSlabMukta.ttf,ShaCha.dv,0,0,,,,
AlfaSlabMukta.ttf,ShaKa.MAR.dv,0,0,,,,
AlfaSlabMukta.ttf,ShaKa.dv,0,0,,,,
AlfaSlabMukta.ttf,ShaSha.dv,0,0,,,,
AlfaSlabMukta.ttf,ShaTta.dv,0,0,,,,
AlfaSlabMukta.ttf,SsaKa.dv,1,3,0,1,0,0
AlfaSlabMukta.ttf,SsaKaRa.dv,0,0,,,,
AlfaSlabMukta.ttf,SsaNna.dv,1,3,0,1,0,0
AlfaSlabMukta.ttf,SsaPaRa.dv,0,0,,,,
AlfaSlabMukta.ttf,SsaPha.dv,0,0,,,,
AlfaSlabMukta.ttf,SsaRa.dv,0,0,,,,
AlfaSlabMukta.ttf,SsaSsa.dv,0,0,,,,
AlfaSlabMukta.ttf,SsaVa.dv,0,0,,,,
AlfaSlabMukta.ttf,TaKa.dv,1,6,0,1,0,0
AlfaSlabMukta.ttf,TaLa.MAR.dv,0,0,,,,
AlfaSlabMukta.ttf,TaMaYa.dv,0,0,,,,
AlfaSlabMukta.ttf,TaSa.dv,1,6,0,1,0,0
AlfaSlabMukta.ttf,TaTaYa.dv,0,0,,,,
AlfaSlabMukta.ttf,TaYa.dv,1,6,0,1,0,0
AlfaSlabMukta.ttf,ThaRa.dv,0,0,,,,
AlfaSlabMukta.ttf,ThaYa.dv,1,3,0,1,0,0
AlfaSlabMukta.ttf,TtaYa.dv,0,0,,,,
AlfaSlabMukta.ttf,VaHa.dv,1,6,0,1,0,0
AlfaSlabMukta.ttf,VaVa.dv,0,0,,,,
AlfaSlabMukta.ttf,YaYa.dv,1,3,0,1,0,0
AlfaSlabMukta.ttf,matraAuRephBindu.dv,0,0,,,,
AlfaSlabMukta.ttf,matraAuRephChandrabindu.dv,0,0,,,,
AlfaSlabMukta.ttf,matraIiChandrabinduone.dv,0,0,,,,
AlfaSlabMukta.ttf,matraIiRephBinduone.dv,0,0,,,,
AlfaSlabMukta.ttf,matraIiRephChandrabinduone.dv,0,0,,,,
AlfaSlabMukta.ttf,matraIiRephChandrabindutwo.dv,0,0,,,,
AlfaSlabMukta.ttf,matraIitwo.dv,1,6,0,1,0,0
AlfaSlabMukta.ttf,matraORephBindu.dv,0,0,,,,
AlfaSlabMukta.ttf,matraORephChandrabindu.dv,0,0,,,,
AlfaSlabMukta.ttf,matraShortOBindu.dv,0,0,,,,
AlfaSlabMukta.ttf,uni097B,0,0,,,,
AlfaSlabMukta.ttf,uni097C,0,0,,,,
AlfaSlabMukta.ttf,vowelA.dv,1,6,0,1,0,0
AlfaSlabMukta.ttf,vowelAi.dv,1,3,0,1,0,0
AlfaSlabMukta.ttf,vowelChandraA.dv,0,0,,,,
AlfaSlabMukta.ttf,vowelChandraE.dv,1,3,0,1,0,0
AlfaSlabMukta.ttf,vowelChandraO.dv,1,3,0,1,0,0
AlfaSlabMukta.ttf,vowelIi.dv,1,3,0,1,0,0
AlfaSlabMukta.ttf,vowelIiBindu.dv,0,0,,,,
AlfaSlabMukta.ttf,vowelIiChandrabindu.dv,0,0,,,,
AlfaSlabMukta.ttf,vowelLruu.dv,0,0,,,,
AlfaSlabMukta.ttf,vowelShortA.dv,1,3,0,1,0,0
AlkatraBangla.ttf,Avagraha.bn,0,0,,,,
AlkatraBangla.ttf,BaDha.bn,0,0,,,,
AlkatraBangla.ttf,DaGa.bn,0,0,,,,
AlkatraBangla.ttf,GaHalf.bn,0,0,,,,
AlkatraBangla.ttf,HaBa.bn,1,3,0,1,0,0
AlkatraBangla.ttf,LaGha.bn,0,0,,,,
AlkatraBangla.ttf,LaPhaRa.bn,0,0,,,,
AlkatraBangla.ttf,NaDhaRa.bn,0,0,,,,
AlkatraBangla.ttf,NaTtha.bn,0,0,,,,
AlkatraBangla.ttf,NgaHasant.bn,0,0,,,,
AlkatraBangla.ttf,NgaMa.bn,0,0,,,,
AlkatraBangla.ttf,PhaLa.bn,0,0,,,,
AlkatraBangla.ttf,Rha_for_ukar.bn,0,0,,,,
AlkatraBangla.ttf,ShaCha.bn,0,0,,,,
AlkatraBangla.ttf,SignICandrabindu.bn,0,0,,,,
AlkatraBangla.ttf,SignICandrabindu_Tta_Ttha1.bn,0,0,,,,
AlkatraBangla.ttf,SignICandrabindu_Tta_Ttha2.bn,0,0,,,,
AlkatraBangla.ttf,SignI_Tta_Ttha1_reph.bn,0,0,,,,
AlkatraBangla.ttf,SsaBa.bn,0,0,,,,
AlkatraBangla.ttf,SsaKaRa.bn,0,0,,,,
AlkatraBangla.ttf,TthaHasant.bn,0,0,,,,
AlkatraBangla.ttf,VowelLruu.bn,0,0,,,,
AlkatraOdia.ttf,aicandraBinduoriya,0,0,,,,
AlkatraOdia.ttf,auLengthcandraBinduoriya,0,0,,,,
AlkatraOdia.ttf,auLengthcandraBinduoriya.BRACKET.varAlt01,0,0,,,,
AlkatraOdia.ttf,aucandraBinduoriya.BRACKET.varAlt01,0,0,,,,
AlkatraOdia.ttf,caraoriya,0,0,,,,
AlkatraOdia.ttf,gadaoriya,0,0,,,,
AlkatraOdia.ttf,lakaoriya,0,0,,,,
AlkatraOdia.ttf,lalaoriya,1,6,0,0,0,1,reverted-to-template
AlkatraOdia.ttf,lallaoriya,0,0,,,,
AlkatraOdia.ttf,llaraoriya,0,0,,,,
AlkatraOdia.ttf,ngaghaoriya,0,0,,,,
AlkatraOdia.ttf,ngakassaoriya,0,0,,,,
AlkatraOdia.ttf,nyajhaoriya,0,0,,,,
AlkatraOdia.ttf,rephauLengthcandraBinduoriya,0,0,,,,
AlkatraOdia.ttf,rephauLengthcandraBinduoriya.BRACKET.varAlt01,0,0,,,,
AlkatraOdia.ttf,uni0B14,1,3,0,0,0,
AlkatraOdia.ttf,uni0B32.base,1,3,0,0,0,
AlkatraOdia.ttf,uni0B4D0B26,0,0,,,,
AlkatraOdia.ttf,uni0B4D0B26.single,0,0,,,,
AntonBangla.ttf,DaHasant.bn,0,0,,,,
AntonBangla.ttf,KaSsaMa.bn,1,3,0,1,0,0
AntonBangla.ttf,NaDhaBa.bn,0,0,,,,
AntonBangla.ttf,NyaCha.bn,0,0,,,,
AntonBangla.ttf,SaPaLa.bn,0,0,,,,
AntonBangla.ttf,SignICandrabindu.bn,0,0,,,,
AntonBangla.ttf,SignICandrabindu_Tta_Ttha1.bn,0,0,,,,
AntonBangla.ttf,SignI_Tta_Ttha1_reph.bn,0,0,,,,
AntonBangla.ttf,SignI_Tta_Ttha2_reph.bn,0,0,,,,
AntonBangla.ttf,SsaPa.bn,0,0,,,,
AntonGujarati.ttf,BhaRaHalf.gj,0,0,,,,
AntonGujarati.ttf,MatraAuChandrabindu.gj,0,0,,,,
AntonGujarati.ttf,MatraChandraE.gj,0,0,,,,
AntonGujarati.ttf,MatraI10RephBindu.gj,0,0,,,,
AntonGujarati.ttf,MatraI11Reph.gj,0,0,,,,
AntonGujarati.ttf,MatraI11RephBindu.gj,0,0,,,,
AntonGujarati.ttf,MatraI12Reph.gj,0,0,,,,
AntonGujarati.ttf,MatraI12RephBindu.gj,0,0,,,,
AntonGujarati.ttf,MatraI13.gj,0,0,,,,
AntonGujarati.ttf,MatraI13Reph.gj,0,0,,,,
AntonGujarati.ttf,MatraI13RephBindu.gj,0,0,,,,
AntonGujarati.ttf,MatraI14Reph.gj,0,0,,,,
AntonGujarati.ttf,MatraI15.gj,0,0,,,,
AntonGujarati.ttf,MatraI15Reph.gj,0,0,,,,
AntonGujarati.ttf,MatraI15RephBindu.gj,0,0,,,,
AntonGujarati.ttf,MatraI16.gj,0,0,,,,
AntonGujarati.ttf,MatraI16Reph.gj,0,0,,,,
AntonGujarati.ttf,MatraI16RephBindu.gj,0,0,,,,
AntonGujarati.ttf,MatraI17.gj,0,0,,,,
AntonGujarati.ttf,MatraI17Reph.gj,0,0,,,,
AntonGujarati.ttf,MatraI18RephBindu.gj,0,0,,,,
AntonGujarati.ttf,MatraI19RephBindu.gj,0,0,,,,
AntonGujarati.ttf,MatraI1Reph.gj,0,0,,,,
AntonGujarati.ttf,MatraI1RephBindu.gj,0,0,,,,
AntonGujarati.ttf,MatraI21.gj,0,0,,,,
AntonGujarati.ttf,MatraI21Reph.gj,0,0,,,,
AntonGujarati.ttf,MatraI21RephBindu.gj,0,0,,,,
AntonGujarati.ttf,MatraI22.gj,0,0,,,,
AntonGujarati.ttf,MatraI22Reph.gj,0,0,,,,
AntonGujarati.ttf,MatraI22RephBindu.gj,0,0,,,,
AntonGujarati.ttf,MatraI23.gj,0,0,,,,
AntonGujarati.ttf,MatraI23RephBindu.gj,0,0,,,,
AntonGujarati.ttf,MatraI24.gj,0,0,,,,
AntonGujarati.ttf,MatraI24Reph.gj,0,0,,,,
AntonGujarati.ttf,MatraI24RephBindu.gj,0,0,,,,
AntonGujarati.ttf,MatraI25.gj,0,0,,,,
AntonGujarati.ttf,MatraI25Reph.gj,0,0,,,,
AntonGujarati.ttf,MatraI26.gj,0,0,,,,
AntonGujarati.ttf,MatraI26RephBindu.gj,0,0,,,,
AntonGujarati.ttf,MatraI27.gj,0,0,,,,
AntonGujarati.ttf,MatraI27RephBindu.gj,0,0,,,,
AntonGujarati.ttf,MatraI28.gj,0,0,,,,
AntonGujarati.ttf,MatraI29.gj,0,0,,,,
AntonGujarati.ttf,MatraI29RephBindu.gj,0,0,,,,
AntonGujarati.ttf,MatraI2Reph.gj,0,0,,,,
AntonGujarati.ttf,MatraI2RephBindu.gj,0,0,,,,
AntonGujarati.ttf,MatraI30.gj,0,0,,,,
AntonGujarati.ttf,MatraI30RephBindu.gj,0,0,,,,
AntonGujarati.ttf,MatraI31.gj,0,0,,,,
AntonGujarati.ttf,MatraI31RephBindu.gj,0,0,,,,
AntonGujarati.ttf,MatraI32.gj,0,0,,,,
AntonGujarati.ttf,MatraI32RephBindu.gj,0,0,,,,
AntonGujarati.ttf,MatraI33.gj,0,0,,,,
AntonGujarati.ttf,MatraI33RephBindu.gj,0,0,,,,
AntonGujarati.ttf,MatraI35.gj,0,0,,,,
AntonGujarati.ttf,MatraI35Reph.gj,0,0,,,,
AntonGujarati.ttf,MatraI3Reph.gj,0,0,,,,
AntonGujarati.ttf,MatraI3RephBindu.gj,0,0,,,,
AntonGujarati.ttf,MatraI4RephBindu.gj,0,0,,,,
AntonGujarati.ttf,MatraI5RephBindu.gj,0,0,,,,
AntonGujarati.ttf,MatraI6RephBindu.gj,0,0,,,,
AntonGujarati.ttf,MatraI7RephBindu.gj,0,0,,,,
AntonGujarati.ttf,MatraI8Reph.gj,0,0,,,,
AntonGujarati.ttf,MatraI8RephBindu.gj,1,3,0,0,0,
AntonGujarati.ttf,MatraI9Reph.gj,0,0,,,,
AntonGujarati.ttf,MatraI9RephBindu.gj,0,0,,,,
AntonGujarati.ttf,MatraIBindu1.gj,1,6,0,0,0,
AntonGujarati.ttf,MatraIBindu10.gj,0,0,,,,
AntonGujarati.ttf,MatraIBindu11.gj,0,0,,,,
AntonGujarati.ttf,MatraIBindu13.gj,0,0,,,,
AntonGujarati.ttf,MatraIBindu14.gj,0,0,,,,
AntonGujarati.ttf,MatraIBindu15.gj,0,0,,,,
AntonGujarati.ttf,MatraIBindu16.gj,0,0,,,,
AntonGujarati.ttf,MatraIBindu17.gj,0,0,,,,
AntonGujarati.ttf,MatraIBindu18.gj,0,0,,,,
AntonGujarati.ttf,MatraIBindu21.gj,0,0,,,,
AntonGujarati.ttf,MatraIBindu26.gj,0,0,,,,
AntonGujarati.ttf,MatraIBindu27.gj,0,0,,,,
AntonGujarati.ttf,MatraIBindu28.gj,0,0,,,,
AntonGujarati.ttf,MatraIBindu30.gj,0,0,,,,
AntonGujarati.ttf,MatraIBindu33.gj,0,0,,,,
AntonGujarati.ttf,MatraIBindu4.gj,0,0,,,,
AntonGujarati.ttf,MatraIBindu5.gj,0,0,,,,
AntonGujarati.ttf,MatraIBindu6.gj,0,0,,,,
AntonGujarati.ttf,MatraIBindu7.gj,0,0,,,,
AntonGujarati.ttf,MatraIDefaultBindu.gj,0,0,,,,
AntonGujarati.ttf,MatraIDefaultRephBindu.gj,0,0,,,,
AntonGujarati.ttf,MatraIiChandrabindu1.gj,0,0,,,,
AntonGujarati.ttf,MatraIiReph.gj,1,6,0,1,0,0
AntonGujarati.ttf,MatraIiRephBindu1.gj,0,0,,,,
AntonGujarati.ttf,MatraIiRephChandrabindu1.gj,0,0,,,,
AntonGurmukhi.ttf,BaVirama.gm,0,0,,,,
AntonGurmukhi.ttf,EkOnkar.gm,0,0,,,,
AntonGurmukhi.ttf,GaVirama.gm,0,0,,,,
AntonGurmukhi.ttf,MatraIiBindi.gm,1,6,0,1,0,0
AntonGurmukhi.ttf,YaVirama.gm,0,0,,,,
AntonKannada.ttf,Ghasmall2.kn,0,0,,,,
AntonKannada.ttf,Jasmall2.kn,0,0,,,,
AntonKannada.ttf,Jhasmall1.kn,0,0,,,,
AntonKannada.ttf,Jhasmall2.kn,0,0,,,,
AntonKannada.ttf,KaRasmall.kn,0,0,,,,
AntonKannada.ttf,KaSsasmall.kn,0,0,,,,
AntonKannada.ttf,Lasmall2.kn,0,0,,,,
AntonKannada.ttf,MaYasmall.kn,0,0,,,,
AntonKannada.ttf,Ngasmall2.kn,0,0,,,,
AntonKannada.ttf,Nnasmall2.kn,0,0,,,,
AntonKannada.ttf,Nyasmall2.kn,0,0,,,,
AntonKannada.ttf,Phasmall2.kn,0,0,,,,
AntonKannada.ttf,RaObsoletematraE.kn,1,6,0,0,0,1,reverted-to-template
AntonKannada.ttf,Tasmall2.kn,0,0,,,,
AntonKannada.ttf,Thasmall2.kn,0,0,,,,
AntonKannada.ttf,Yasmall2.kn,0,0,,,,
AntonKannada.ttf,matraAu.kn,1,6,0,1,0,0
AntonMukta.ttf,BaDha.dv,0,0,,,,
AntonMukta.ttf,BhaLa.dv,0,0,,,,
AntonMukta.ttf,CaRa.dv,0,0,,,,
AntonMukta.ttf,DdaYa.dv,0,0,,,,
AntonMukta.ttf,DhaNaYa.dv,0,0,,,,
AntonMukta.ttf,GaBha.dv,0,0,,,,
AntonMukta.ttf,GaDhaVa.dv,0,0,,,,
AntonMukta.ttf,GaDhaYa.dv,0,0,,,,
AntonMukta.ttf,GaGha.dv,0,0,,,,
AntonMukta.ttf,GaLa.dv,1,6,0,1,0,0
AntonMukta.ttf,GaMa.dv,0,0,,,,
AntonMukta.ttf,GaNaYa.dv,0,0,,,,
AntonMukta.ttf,GaRaYa.dv,0,0,,,,
AntonMukta.ttf,GaYa.dv,1,3,0,1,0,0
AntonMukta.ttf,JhaNa.dv,0,0,,,,
AntonMukta.ttf,KaLa.MAR.dv,0,0,,,,
AntonMukta.ttf,KaSsaMa.dv,1,6,0,1,0,0
AntonMukta.ttf,KaSsaVa.dv,0,0,,,,
AntonMukta.ttf,KaSsaYa.dv,0,0,,,,
AntonMukta.ttf,KaTaRa.dv,0,0,,,,
AntonMukta.ttf,KaVa.dv,1,6,0,1,0,0
AntonMukta.ttf,KaYa.dv,1,6,0,1,0,0
AntonMukta.ttf,KamatraLruu.dv,0,0,,,,
AntonMukta.ttf,KhaHalant.dv,0,0,,,,
AntonMukta.ttf,LaGa.dv,0,0,,,,
AntonMukta.ttf,MaBaYa.dv,0,0,,,,
AntonMukta.ttf,MaBha.dv,1,3,0,1,0,0
AntonMukta.ttf,MaBhaYa.dv,0,0,,,,
AntonMukta.ttf,MaMa.dv,1,6,0,1,0,0
AntonMukta.ttf,MaVa.dv,0,0,,,,
AntonMukta.ttf,NaBha.dv,0,0,,,,
AntonMukta.ttf,NaDhaYa.dv,0,0,,,,
AntonMukta.ttf,NaGa.dv,0,0,,,,
AntonMukta.ttf,NaHaYa.dv,0,0,,,,
AntonMukta.ttf,NaMaYa.dv,0,0,,,,
AntonMukta.ttf,NaNa.dv,1,6,0,1,0,0
AntonMukta.ttf,NaSa.dv,1,6,0,1,0,0
AntonMukta.ttf,NaTaRaYa.dv,0,0,,,,
AntonMukta.ttf,NgaYa.dv,0,0,,,,
AntonMukta.ttf,NnaYa.dv,1,6,0,1,0,0
AntonMukta.ttf,NyaSha.MAR.dv,0,0,,,,
AntonMukta.ttf,NyaSha.dv,0,0,,,,
AntonMukta.ttf,PhaLa.MAR.dv,0,0,,,,
AntonMukta.ttf,PhaYa.dv,0,0,,,,
AntonMukta.ttf,SaMaYa.dv,0,0,,,,
AntonMukta.ttf,ShaMa.MAR.dv,0,0,,,,
AntonMukta.ttf,SsaKa.dv,1,3,0,1,0,0
AntonMukta.ttf,SsaPha.dv,0,0,,,,
AntonMukta.ttf,SsaTtha.dv,1,6,0,1,0,0
AntonMukta.ttf,TaNa.dv,1,3,0,1,0,0
AntonMukta.ttf,TaRaYaone.dv,0,0,,,,
AntonMukta.ttf,YaYa.dv,1,3,0,1,0,0
AntonMukta.ttf,matraAuChandrabindu.dv,0,0,,,,
AntonMukta.ttf,matraIeighteen.dv,0,0,,,,
AntonMukta.ttf,matraIiBinduone.dv,0,0,,,,
AntonMukta.ttf,matraIiChandrabindu.dv,0,0,,,,
AntonMukta.ttf,matraIiRephBindu.dv,0,0,,,,
AntonMukta.ttf,matraIiRephBinduone.dv,0,0,,,,
AntonMukta.ttf,matraIiRephChandrabindu.dv,0,0,,,,
AntonMukta.ttf,matraIiRephChandrabindu3.dv,0,0,,,,
AntonMukta.ttf,matraIiRephChandrabinduone.dv,0,0,,,,
AntonMukta.ttf,matraIiRephChandrabindutwo.dv,0,0,,,,
AntonMukta.ttf,matraIsixteen.dv,0,0,,,,
AntonMukta.ttf,matraItwelve.dv,0,0,,,,
AntonMukta.ttf,vowelChandraO.dv,1,3,0,1,0,0
AntonMukta.ttf,vowelLruu.dv,0,0,,,,
AntonOdia.ttf,aicandraBinduoriya,0,0,,,,
AntonOdia.ttf,aicandraBinduoriya.BRACKET.varAlt01,0,0,,,,
AntonOdia.ttf,airephcandraBinduoriya,0,0,,,,
AntonOdia.ttf,airephcandraBinduoriya.BRACKET.varAlt01,0,0,,,,
AntonOdia.ttf,auLengthcandraBinduoriya,0,0,,,,
AntonOdia.ttf,auLengthcandraBinduoriya.BRACKET.varAlt01,0,0,,,,
AntonOdia.ttf,aucandraBinduoriya,0,0,,,,
AntonOdia.ttf,aucandraBinduoriya.BRACKET.varAlt01,0,0,,,,
AntonOdia.ttf,aurephcandraBinduoriya.BRACKET.varAlt01,0,0,,,,
AntonOdia.ttf,kassannaoriya,0,0,,,,
AntonOdia.ttf,rephauLengthcandraBinduoriya,0,0,,,,
AntonOdia.ttf,rephauLengthcandraBinduoriya.BRACKET.varAlt01,0,0,,,,
BangersBangla.ttf,SignICandrabindu.bn,0,0,,,,
BangersBangla.ttf,SignICandrabindu_Tta_Ttha1.bn,0,0,,,,
BangersBangla.ttf,SignICandrabindu_Tta_Ttha2.bn,0,0,,,,
BangersBangla.ttf,SignI_Tta_Ttha1.bn,1,6,0,1,0,0
BangersBangla.ttf,SignI_Tta_Ttha2_reph.bn,0,0,,,,
BangersBangla.ttf,uni20B9,0,0,,,,
BangersGujarati.ttf,MatraI10RephBindu.gj,0,0,,,,
BangersGujarati.ttf,MatraI11Reph.gj,0,0,,,,
BangersGujarati.ttf,MatraI11RephBindu.gj,0,0,,,,
BangersGujarati.ttf,MatraI12Reph.gj,0,0,,,,
BangersGujarati.ttf,MatraI12RephBindu.gj,0,0,,,,
BangersGujarati.ttf,MatraI13.gj,0,0,,,,
BangersGujarati.ttf,MatraI13Reph.gj,0,0,,,,
BangersGujarati.ttf,MatraI14Reph.gj,0,0,,,,
BangersGujarati.ttf,MatraI15.gj,0,0,,,,
BangersGujarati.ttf,MatraI15Reph.gj,0,0,,,,
BangersGujarati.ttf,MatraI16.gj,0,0,,,,
BangersGujarati.ttf,MatraI16Reph.gj,0,0,,,,
BangersGujarati.ttf,MatraI16RephBindu.gj,0,0,,,,
BangersGujarati.ttf,MatraI17.gj,0,0,,,,
BangersGujarati.ttf,MatraI17Reph.gj,0,0,,,,
BangersGujarati.ttf,MatraI18RephBindu.gj,0,0,,,,
BangersGujarati.ttf,MatraI1Reph.gj,0,0,,,,
BangersGujarati.ttf,MatraI1RephBindu.gj,0,0,,,,
BangersGujarati.ttf,MatraI20Reph.gj,0,0,,,,
BangersGujarati.ttf,MatraI20RephBindu.gj,0,0,,,,
BangersGujarati.ttf,MatraI21.gj,0,0,,,,
BangersGujarati.ttf,MatraI21RephBindu.gj,0,0,,,,
BangersGujarati.ttf,MatraI22Reph.gj,0,0,,,,
BangersGujarati.ttf,MatraI22RephBindu.gj,0,0,,,,
BangersGujarati.ttf,MatraI23.gj,0,0,,,,
BangersGujarati.ttf,MatraI23Reph.gj,0,0,,,,
BangersGujarati.ttf,MatraI23RephBindu.gj,0,0,,,,
BangersGujarati.ttf,MatraI24.gj,0,0,,,,
BangersGujarati.ttf,MatraI24Reph.gj,0,0,,,,
BangersGujarati.ttf,MatraI24RephBindu.gj,0,0,,,,
BangersGujarati.ttf,MatraI25.gj,0,0,,,,
BangersGujarati.ttf,MatraI26.gj,0,0,,,,
BangersGujarati.ttf,MatraI26RephBindu.gj,0,0,,,,
BangersGujarati.ttf,MatraI27.gj,0,0,,,,
BangersGujarati.ttf,MatraI27Reph.gj,0,0,,,,
BangersGujarati.ttf,MatraI27RephBindu.gj,0,0,,,,
BangersGujarati.ttf,MatraI28.gj,0,0,,,,
BangersGujarati.ttf,MatraI28Reph.gj,0,0,,,,
BangersGujarati.ttf,MatraI28RephBindu.gj,0,0,,,,
BangersGujarati.ttf,MatraI29.gj,0,0,,,,
BangersGujarati.ttf,MatraI29RephBindu.gj,0,0,,,,
BangersGujarati.ttf,MatraI2Reph.gj,0,0,,,,
BangersGujarati.ttf,MatraI2RephBindu.gj,0,0,,,,
BangersGujarati.ttf,MatraI30Reph.gj,0,0,,,,
BangersGujarati.ttf,MatraI30RephBindu.gj,0,0,,,,
BangersGujarati.ttf,MatraI31.gj,0,0,,,,
BangersGujarati.ttf,MatraI33RephBindu.gj,0,0,,,,
BangersGujarati.ttf,MatraI35Reph.gj,0,0,,,,
BangersGujarati.ttf,MatraI3Reph.gj,0,0,,,,
BangersGujarati.ttf,MatraI3RephBindu.gj,0,0,,,,
BangersGujarati.ttf,MatraI4RephBindu.gj,0,0,,,,
BangersGujarati.ttf,MatraI5RephBindu.gj,0,0,,,,
BangersGujarati.ttf,MatraI6RephBindu.gj,0,0,,,,
BangersGujarati.ttf,MatraI7RephBindu.gj,0,0,,,,
BangersGujarati.ttf,MatraI8Reph.gj,0,0,,,,
BangersGujarati.ttf,MatraI9RephBindu.gj,0,0,,,,
BangersGujarati.ttf,MatraIBindu10.gj,0,0,,,,
BangersGujarati.ttf,MatraIBindu11.gj,0,0,,,,
BangersGujarati.ttf,MatraIBindu12.gj,0,0,,,,
BangersGujarati.ttf,MatraIBindu14.gj,0,0,,,,
BangersGujarati.ttf,MatraIBindu16.gj,0,0,,,,
BangersGujarati.ttf,MatraIBindu19.gj,0,0,,,,
BangersGujarati.ttf,MatraIBindu21.gj,0,0,,,,
BangersGujarati.ttf,MatraIBindu24.gj,0,0,,,,
BangersGujarati.ttf,MatraIBindu25.gj,0,0,,,,
BangersGujarati.ttf,MatraIBindu26.gj,0,0,,,,
BangersGujarati.ttf,MatraIBindu28.gj,0,0,,,,
BangersGujarati.ttf,MatraIBindu5.gj,0,0,,,,
BangersGujarati.ttf,MatraIBindu6.gj,0,0,,,,
BangersGujarati.ttf,MatraIDefaultBindu.gj,0,0,,,,
BangersGujarati.ttf,MatraIDefaultRephBindu.gj,0,0,,,,
BangersGujarati.ttf,MatraIiRephChandrabindu2.gj,0,0,,,,
BangersGujarati.ttf,MatraIiRephChandrabindu3.gj,0,0,,,,
BangersGurmukhi.ttf,MatraAuAddakBindi.gm.alt,0,0,,,,
BangersKannada.ttf,Bhasmall2.kn,0,0,,,,
BangersKannada.ttf,Casmall2.kn,0,0,,,,
BangersKannada.ttf,Ddasmall2.kn,0,0,,,,
BangersKannada.ttf,Jhasmall2.kn,0,0,,,,
BangersKannada.ttf,KaSsasmall.kn,0,0,,,,
BangersKannada.ttf,Nnasmall2.kn,0,0,,,,
BangersKannada.ttf,RaObsoletesmall2.kn,0,0,,,,
BangersKannada.ttf,Thasmall2.kn,0,0,,,,
BangersKannada.ttf,vowelLaObsoletesmall2.kn,0,0,,,,
BangersMukta.ttf,BhaLa.dv,0,0,,,,
BangersMukta.ttf,GaBha.dv,0,0,,,,
BangersMukta.ttf,GaGha.dv,0,0,,,,
BangersMukta.ttf,GaMa.dv,0,0,,,,
BangersMukta.ttf,GaNaYa.dv,0,0,,,,
BangersMukta.ttf,KaRaHalant.dv,0,0,,,,
BangersMukta.ttf,KaSa.dv,1,3,0,1,0,0
BangersMukta.ttf,KaSsaVa.dv,0,0,,,,
BangersMukta.ttf,KaVa.dv,1,6,0,1,0,0
BangersMukta.ttf,KamatraLruu.dv,0,0,,,,
BangersMukta.ttf,KhaNuktaHalant.dv,0,0,,,,
BangersMukta.ttf,LaGa.dv,0,0,,,,
BangersMukta.ttf,MaBaYa.dv,0,0,,,,
BangersMukta.ttf,NaDhaVa.dv,0,0,,,,
BangersMukta.ttf,NaDhaYa.dv,0,0,,,,
BangersMukta.ttf,NaHa.dv,1,6,0,1,0,0
BangersMukta.ttf,NaHaYa.dv,0,0,,,,
BangersMukta.ttf,NaKa.dv,0,0,,,,
BangersMukta.ttf,NaTha.dv,0,0,,,,
BangersMukta.ttf,NyaSha.dv,0,0,,,,
BangersMukta.ttf,PamatraLruu.dv,0,0,,,,
BangersMukta.ttf,SaKha.dv,0,0,,,,
BangersMukta.ttf,SaMaYa.dv,0,0,,,,
BangersMukta.ttf,TaKhaRa.dv,0,0,,,,
BangersMukta.ttf,matraIeighteen.dv,0,0,,,,
BangersMukta.ttf,matraIeleven.dv,1,6,0,1,0,0
BangersMukta.ttf,matraIfifteen.dv,0,0,,,,
BangersMukta.ttf,matraIiChandrabindu.dv,0,0,,,,
BangersMukta.ttf,matraIiChandrabindu3.dv,0,0,,,,
BangersMukta.ttf,matraIiChandrabinduone.dv,0,0,,,,
BangersMukta.ttf,matraIiRephBindu.dv,0,0,,,,
BangersMukta.ttf,matraIiRephBindutwo.dv,0,0,,,,
BangersMukta.ttf,matraIiRephChandrabindu3.dv,0,0,,,,
BangersMukta.ttf,matraIiRephChandrabindutwo.dv,0,0,,,,
BangersMukta.ttf,matraInineteen.dv,0,0,,,,
BangersMukta.ttf,matraIseventeen.dv,0,0,,,,
BangersMukta.ttf,matraIten.dv,1,6,0,1,0,0
BangersMukta.ttf,matraItwelve.dv,0,0,,,,
BangersMukta.ttf,matraItwenty.dv,0,0,,,,
BangersMukta.ttf,matraItwentyone.dv,0,0,,,,
BebasMukta.ttf,BaSha.dv,0,0,,,,
BebasMukta.ttf,BaTa.dv,0,0,,,,
BebasMukta.ttf,BhaLa.dv,0,0,,,,
BebasMukta.ttf,CaRa.dv,0,0,,,,
BebasMukta.ttf,GaDhaYa.dv,0,0,,,,
BebasMukta.ttf,GaYa.dv,1,3,0,1,0,0
BebasMukta.ttf,JaYa.dv,1,6,0,1,0,0
BebasMukta.ttf,KaSsaHalant.dv,0,0,,,,
BebasMukta.ttf,KaSsaVa.dv,0,0,,,,
BebasMukta.ttf,KaTaRa.dv,0,0,,,,
BebasMukta.ttf,KamatraLruu.dv,0,0,,,,
BebasMukta.ttf,KhaNa.dv,1,6,0,1,0,0
BebasMukta.ttf,KhaTa.dv,0,0,,,,
BebasMukta.ttf,LaBha.dv,0,0,,,,
BebasMukta.ttf,LaGa.dv,0,0,,,,
BebasMukta.ttf,MaBhaVa.dv,0,0,,,,
BebasMukta.ttf,MaLa.dv,0,0,,,,
BebasMukta.ttf,MaMa.dv,1,6,0,1,0,0
BebasMukta.ttf,MaSha.MAR.dv,0,0,,,,
BebasMukta.ttf,NaDhaYa.dv,0,0,,,,
BebasMukta.ttf,NaMa.dv,1,3,0,1,0,0
BebasMukta.ttf,NaMaYa.dv,0,0,,,,
BebasMukta.ttf,NaTaRaYa.dv,0,0,,,,
BebasMukta.ttf,NaTha.dv,0,0,,,,
BebasMukta.ttf,NgaYa.dv,0,0,,,,
BebasMukta.ttf,NyaSha.MAR.dv,0,0,,,,
BebasMukta.ttf,NyaSha.dv,0,0,,,,
BebasMukta.ttf,PhaLa.MAR.dv,0,0,,,,
BebasMukta.ttf,PhaYa.dv,0,0,,,,
BebasMukta.ttf,SaMaYa.dv,0,0,,,,
BebasMukta.ttf,ShaKaNukta.MAR.dv,0,0,,,,
BebasMukta.ttf,SsaTtha.dv,1,6,0,1,0,0
BebasMukta.ttf,TaMaYa.dv,0,0,,,,
BebasMukta.ttf,matraIeighteen.dv,0,0,,,,
BebasMukta.ttf,matraIfifteen.dv,0,0,,,,
BebasMukta.ttf,matraIiChandrabindu3.dv,0,0,,,,
BebasMukta.ttf,matraIseventeen.dv,0,0,,,,
BebasMukta.ttf,matraIsixteen.dv,0,0,,,,
BebasMukta.ttf,matraItwelve.dv,0,0,,,,
BebasMukta.ttf,matraItwenty.dv,0,0,,,,
BebasMukta.ttf,matraItwentyone.dv,0,0,,,,
BebasMukta.ttf,matraItwentytwo.dv,0,0,,,,
BenneKannada.ttf,Chasmall2.kn,0,0,,,,
BenneKannada.ttf,Dasmall2.kn,0,0,,,,
BenneKannada.ttf,Ddhasmall2.kn,0,0,,,,
BenneKannada.ttf,Dhasmall2.kn,0,0,,,,
BenneKannada.ttf,Ghasmall2.kn,0,0,,,,
BenneKannada.ttf,Jhasmall2.kn,0,0,,,,
BenneKannada.ttf,KaRasmall.kn,0,0,,,,
BenneKannada.ttf,KaSsasmall.kn,0,0,,,,
BenneKannada.ttf,Khasmall2.kn,0,0,,,,
BenneKannada.ttf,Llasmall2.kn,0,0,,,,
BenneKannada.ttf,Nnasmall2.kn,0,0,,,,
BenneKannada.ttf,Sasmall2.kn,0,0,,,,
BenneKannada.ttf,TaYasmall.kn,0,0,,,,
BenneKannada.ttf,Thasmall2.kn,0,0,,,,
BenneKannada.ttf,vowelLaObsoletesmall2.kn,0,0,,,,
CaveatBangla.ttf,SignICandrabindu_Tta_Ttha1.bn,0,0,,,,
CaveatGujarati.ttf,MatraAuChandrabindu.gj,0,0,,,,
CaveatGujarati.ttf,MatraI12Reph.gj,0,0,,,,
CaveatGujarati.ttf,MatraI13.gj,0,0,,,,
CaveatGujarati.ttf,MatraI13Reph.gj,0,0,,,,
CaveatGujarati.ttf,MatraI13RephBindu.gj,0,0,,,,
CaveatGujarati.ttf,MatraI14Reph.gj,0,0,,,,
CaveatGujarati.ttf,MatraI15.gj,0,0,,,,
CaveatGujarati.ttf,MatraI15RephBindu.gj,0,0,,,,
CaveatGujarati.ttf,MatraI16.gj,0,0,,,,
CaveatGujarati.ttf,MatraI17.gj,0,0,,,,
CaveatGujarati.ttf,MatraI18Reph.gj,0,0,,,,
CaveatGujarati.ttf,MatraI1RephBindu.gj,0,0,,,,
CaveatGujarati.ttf,MatraI22.gj,0,0,,,,
CaveatGujarati.ttf,MatraI22Reph.gj,0,0,,,,
CaveatGujarati.ttf,MatraI23.gj,0,0,,,,
CaveatGujarati.ttf,MatraI24.gj,0,0,,,,
CaveatGujarati.ttf,MatraI24Reph.gj,0,0,,,,
CaveatGujarati.ttf,MatraI26.gj,0,0,,,,
CaveatGujarati.ttf,MatraI26RephBindu.gj,0,0,,,,
CaveatGujarati.ttf,MatraI27.gj,0,0,,,,
CaveatGujarati.ttf,MatraI27RephBindu.gj,0,0,,,,
CaveatGujarati.ttf,MatraI28.gj,0,0,,,,
CaveatGujarati.ttf,MatraI2RephBindu.gj,0,0,,,,
CaveatGujarati.ttf,MatraI31.gj,0,0,,,,
CaveatGujarati.ttf,MatraI3RephBindu.gj,0,0,,,,
CaveatGujarati.ttf,MatraI4RephBindu.gj,0,0,,,,
CaveatGujarati.ttf,MatraI5RephBindu.gj,0,0,,,,
CaveatGujarati.ttf,MatraI6RephBindu.gj,0,0,,,,
CaveatGujarati.ttf,MatraI7RephBindu.gj,0,0,,,,
CaveatGujarati.ttf,MatraI8Reph.gj,0,0,,,,
CaveatGujarati.ttf,MatraI9RephBindu.gj,0,0,,,,
CaveatGujarati.ttf,MatraIBindu10.gj,0,0,,,,
CaveatGujarati.ttf,MatraIBindu11.gj,0,0,,,,
CaveatGujarati.ttf,MatraIBindu12.gj,0,0,,,,
CaveatGujarati.ttf,MatraIBindu13.gj,0,0,,,,
CaveatGujarati.ttf,MatraIBindu15.gj,0,0,,,,
CaveatGujarati.ttf,MatraIBindu18.gj,0,0,,,,
CaveatGujarati.ttf,MatraIBindu24.gj,0,0,,,,
CaveatGujarati.ttf,MatraIBindu25.gj,0,0,,,,
CaveatGujarati.ttf,MatraIBindu26.gj,0,0,,,,
CaveatGujarati.ttf,MatraIBindu29.gj,0,0,,,,
CaveatGujarati.ttf,MatraIBindu3.gj,0,0,,,,
CaveatGujarati.ttf,MatraIBindu4.gj,0,0,,,,
CaveatGujarati.ttf,MatraIBindu5.gj,0,0,,,,
CaveatGujarati.ttf,MatraIBindu6.gj,0,0,,,,
CaveatGujarati.ttf,MatraIDefaultBindu.gj,0,0,,,,
CaveatGujarati.ttf,NgaYa.gj,0,0,,,,
CaveatGujarati.ttf,ShaRaHalf.gj,0,0,,,,
CaveatGurmukhi.ttf,NaVirama.gm,0,0,,,,
CaveatGurmukhi.ttf,VowelI.gm,1,3,0,1,0,0
CaveatKannada.ttf,Chasmall2.kn,0,0,,,,
CaveatKannada.ttf,KaSsasmall.kn,0,0,,,,
CaveatKannada.ttf,MaYasmall.kn,0,0,,,,
CaveatKannada.ttf,Pasmall2.kn,0,0,,,,
CaveatKannada.ttf,Ssasmall2.kn,0,0,,,,
CaveatKannada.ttf,vowelLaObsoletesmall2.kn,0,0,,,,
CaveatMalayalam.ttf,ch3m1,0,0,,,,
CaveatMalayalam.ttf,ch4xx,0,0,,,,
CaveatMalayalam.ttf,k1th1u1,0,0,,,,
CaveatMalayalam.ttf,p4r1,0,0,,,,
CaveatMalayalam.ttf,s1rhrhu2,0,0,,,,
CaveatMalayalam.ttf,shk1r3,0,0,,,,
CaveatMalayalam.ttf,y1xx,0,0,,,,
CaveatMalayalam.ttf,zhch1,0,0,,,,
CaveatMukta.ttf,GaMa.dv,0,0,,,,
CaveatMukta.ttf,matraIfifteen.dv,0,0,,,,
CaveatMukta.ttf,matraInineteen.dv,0,0,,,,
CaveatMukta.ttf,matraIseventeen.dv,0,0,,,,
CaveatMukta.ttf,matraIsixteen.dv,0,0,,,,
CaveatMukta.ttf,matraItwelve.dv,0,0,,,,
CaveatMukta.ttf,matraItwenty.dv,0,0,,,,
CaveatMukta.ttf,matraItwentyone.dv,0,0,,,,
CaveatMukta.ttf,matraItwentytwo.dv,0,0,,,,
CaveatOdia.ttf,aicandraBinduoriya,0,0,,,,
CaveatOdia.ttf,aicandraBinduoriya.BRACKET.varAlt01,0,0,,,,
CaveatOdia.ttf,aurephcandraBinduoriya,0,0,,,,
CaveatOdia.ttf,aurephcandraBinduoriya.BRACKET.varAlt01,0,0,,,,
CaveatOdia.ttf,lapaoriya,0,0,,,,
CaveatOdia.ttf,nyachaoriya,0,0,,,,
CaveatOdia.ttf,rephauLengthcandraBinduoriya,0,0,,,,
CaveatOdia.ttf,rephauLengthcandraBinduoriya.BRACKET.varAlt01,0,0,,,,
CaveatOdia.ttf,uni0B42.008,0,0,,,,
CaveatOdia.ttf,uni0B48,0,0,,,,
CaveatTelugu.ttf,uni0C15_uni0C3E_uni0C37_uni0C4D.akhn,0,0,,,,
CaveatTelugu.ttf,uni0C31_uni0C4D,0,0,,,,
CaveatTelugu.ttf,uni0C38_uni0C3F_uni0C24_uni0C4D,0,0,,,,
ChilankaMalayalam.ttf,ch4xx,0,0,,,,
ChilankaMalayalam.ttf,shk1r3,0,0,,,,
CinzelMukta.ttf,LaHa.dv,1,3,0,1,0,0
CinzelMukta.ttf,MaBaYa.dv,0,0,,,,
CinzelMukta.ttf,NaTaRaYa.dv,0,0,,,,
CinzelMukta.ttf,SaNa.dv,1,3,0,1,0,0
CinzelMukta.ttf,SaTaVa.dv,0,0,,,,
CinzelMukta.ttf,TaMaYa.dv,0,0,,,,
CinzelMukta.ttf,matraIeighteen.dv,0,0,,,,
CinzelMukta.ttf,matraIfifteen.dv,0,0,,,,
CinzelMukta.ttf,matraInineteen.dv,0,0,,,,
CinzelMukta.ttf,matraIseventeen.dv,0,0,,,,
CinzelMukta.ttf,matraIsixteen.dv,0,0,,,,
CinzelMukta.ttf,matraItwelve.dv,0,0,,,,
CinzelMukta.ttf,matraItwenty.dv,0,0,,,,
CinzelMukta.ttf,matraItwentyone.dv,0,0,,,,
ComfortaaMukta.ttf,BhaYa.dv,1,3,0,1,0,0
ComfortaaMukta.ttf,CaYa.dv,1,3,0,1,0,0
ComfortaaMukta.ttf,DhaVa.dv,1,3,0,1,0,0
ComfortaaMukta.ttf,GaDhaYa.dv,0,0,,,,
ComfortaaMukta.ttf,GaGha.dv,0,0,,,,
ComfortaaMukta.ttf,GaYa.dv,1,3,0,1,0,0
ComfortaaMukta.ttf,GhaYa.dv,0,0,,,,
ComfortaaMukta.ttf,KaCa.dv,0,0,,,,
ComfortaaMukta.ttf,KaJa.dv,0,0,,,,
ComfortaaMukta.ttf,KaNuktaMa.dv,0,0,,,,
ComfortaaMukta.ttf,KaNuktaTa.dv,0,0,,,,
ComfortaaMukta.ttf,KaSha.dv,1,3,0,1,0,0
ComfortaaMukta.ttf,KaTaRa.dv,0,0,,,,
ComfortaaMukta.ttf,KaTha.dv,0,0,,,,
ComfortaaMukta.ttf,KhaYa.dv,1,6,0,1,0,0
ComfortaaMukta.ttf,LaDdha.dv,0,0,,,,
ComfortaaMukta.ttf,LaHa.dv,1,3,0,1,0,0
ComfortaaMukta.ttf,LaTta.dv,1,6,0,1,0,0
ComfortaaMukta.ttf,LaVa.dv,0,0,,,,
ComfortaaMukta.ttf,LaYa.dv,1,6,0,1,0,0
ComfortaaMukta.ttf,MaBaYa.dv,0,0,,,,
ComfortaaMukta.ttf,MaYa.dv,1,6,0,1,0,0
ComfortaaMukta.ttf,NaDhaYa.dv,0,0,,,,
ComfortaaMukta.ttf,NaTha.dv,0,0,,,,
ComfortaaMukta.ttf,NaThaVa.dv,0,0,,,,
ComfortaaMukta.ttf,NyaSha.dv,0,0,,,,
ComfortaaMukta.ttf,PaYa.dv,0,0,,,,
ComfortaaMukta.ttf,PhaNuktaTa.dv,0,0,,,,
ComfortaaMukta.ttf,PhaSha.dv,0,0,,,,
ComfortaaMukta.ttf,PhaTta.dv,0,0,,,,
ComfortaaMukta.ttf,PhaYa.dv,0,0,,,,
ComfortaaMukta.ttf,SaSa.dv,0,0,,,,
ComfortaaMukta.ttf,SaTaVa.dv,0,0,,,,
ComfortaaMukta.ttf,SaTaYa.dv,0,0,,,,
ComfortaaMukta.ttf,ShaYa.MAR.dv,0,0,,,,
ComfortaaMukta.ttf,SsaKa.dv,1,3,0,1,0,0
ComfortaaMukta.ttf,SsaNna.dv,1,3,0,1,0,0
ComfortaaMukta.ttf,SsaVa.dv,0,0,,,,
ComfortaaMukta.ttf,TaKaSsa.dv,0,0,,,,
ComfortaaMukta.ttf,TaKha.dv,0,0,,,,
ComfortaaMukta.ttf,TaMaYa.dv,0,0,,,,
ComfortaaMukta.ttf,TaRaYa.dv,0,0,,,,
ComfortaaMukta.ttf,TaSa.dv,1,6,0,1,0,0
ComfortaaMukta.ttf,TaSaNa.dv,0,0,,,,
ComfortaaMukta.ttf,YaYa.dv,1,3,0,1,0,0
ComfortaaMukta.ttf,matraIeighteen.dv,0,0,,,,
ComfortaaMukta.ttf,matraIfifteen.dv,0,0,,,,
ComfortaaMukta.ttf,matraIiRephChandrabinduone.dv,0,0,,,,
ComfortaaMukta.ttf,matraInineteen.dv,0,0,,,,
ComfortaaMukta.ttf,matraIseventeen.dv,0,0,,,,
ComfortaaMukta.ttf,matraIsixteen.dv,0,0,,,,
ComfortaaMukta.ttf,matraItwelve.dv,0,0,,,,
ComfortaaMukta.ttf,matraItwenty.dv,0,0,,,,
ComfortaaMukta.ttf,matraItwentyone.dv,0,0,,,,
ComfortaaMukta.ttf,matraItwentythree.dv,0,0,,,,
DancingMukta.ttf,matraIeighteen.dv,0,0,,,,
DancingMukta.ttf,matraIfifteen.dv,0,0,,,,
DancingMukta.ttf,matraIseventeen.dv,0,0,,,,
DancingMukta.ttf,matraIsixteen.dv,0,0,,,,
DancingMukta.ttf,matraItwelve.dv,0,0,,,,
DancingMukta.ttf,matraItwenty.dv,0,0,,,,
DancingMukta.ttf,matraItwentyone.dv,0,0,,,,
DancingMukta.ttf,matraItwentytwo.dv,0,0,,,,
FarsanGujarati.ttf,MatraAuRephChandrabindu.gj,0,0,,,,
FarsanGujarati.ttf,MatraI10RephBindu.gj,0,0,,,,
FarsanGujarati.ttf,MatraI11RephBindu.gj,0,0,,,,
FarsanGujarati.ttf,MatraI12.gj,1,3,0,0,0,
FarsanGujarati.ttf,MatraI12RephBindu.gj,0,0,,,,
FarsanGujarati.ttf,MatraI13.gj,0,0,,,,
FarsanGujarati.ttf,MatraI13RephBindu.gj,0,0,,,,
FarsanGujarati.ttf,MatraI14Reph.gj,0,0,,,,
FarsanGujarati.ttf,MatraI15Reph.gj,0,0,,,,
FarsanGujarati.ttf,MatraI16.gj,0,0,,,,
FarsanGujarati.ttf,MatraI16RephBindu.gj,0,0,,,,
FarsanGujarati.ttf,MatraI18RephBindu.gj,0,0,,,,
FarsanGujarati.ttf,MatraI1Reph.gj,0,0,,,,
FarsanGujarati.ttf,MatraI22.gj,0,0,,,,
FarsanGujarati.ttf,MatraI24RephBindu.gj,0,0,,,,
FarsanGujarati.ttf,MatraI27.gj,0,0,,,,
FarsanGujarati.ttf,MatraI2RephBindu.gj,0,0,,,,
FarsanGujarati.ttf,MatraI3RephBindu.gj,0,0,,,,
FarsanGujarati.ttf,MatraI5RephBindu.gj,0,0,,,,
FarsanGujarati.ttf,MatraI6RephBindu.gj,0,0,,,,
FarsanGujarati.ttf,MatraI7Reph.gj,0,0,,,,
FarsanGujarati.ttf,MatraI7RephBindu.gj,0,0,,,,
FarsanGujarati.ttf,MatraI8Reph.gj,0,0,,,,
FarsanGujarati.ttf,MatraI9Reph.gj,0,0,,,,
FarsanGujarati.ttf,MatraI9RephBindu.gj,0,0,,,,
FarsanGujarati.ttf,MatraIBindu10.gj,0,0,,,,
FarsanGujarati.ttf,MatraIBindu11.gj,0,0,,,,
FarsanGujarati.ttf,MatraIBindu12.gj,0,0,,,,
FarsanGujarati.ttf,MatraIBindu17.gj,0,0,,,,
FarsanGujarati.ttf,MatraIBindu26.gj,0,0,,,,
FarsanGujarati.ttf,MatraIBindu29.gj,0,0,,,,
FarsanGujarati.ttf,MatraIBindu9.gj,1,3,0,0,0,
FarsanGujarati.ttf,MatraIDefaultBindu.gj,0,0,,,,
FarsanGujarati.ttf,MatraIDefaultRephBindu.gj,0,0,,,,
FredokaMukta.ttf,KaCa.dv,0,0,,,,
FredokaMukta.ttf,SaMaYa.dv,0,0,,,,
FredokaMukta.ttf,TaMaYa.dv,0,0,,,,
FredokaMukta.ttf,matraIeighteen.dv,0,0,,,,
FredokaMukta.ttf,matraIfifteen.dv,0,0,,,,
FredokaMukta.ttf,matraIfourteen.dv,1,6,0,1,0,0
FredokaMukta.ttf,matraInineteen.dv,0,0,,,,
FredokaMukta.ttf,matraIseventeen.dv,0,0,,,,
FredokaMukta.ttf,matraIsixteen.dv,0,0,,,,
FredokaMukta.ttf,matraItwelve.dv,0,0,,,,
FredokaMukta.ttf,matraItwenty.dv,0,0,,,,
FredokaMukta.ttf,matraItwentyone.dv,0,0,,,,
FredokaMukta.ttf,matraItwentythree.dv,0,0,,,,
FredokaMukta.ttf,matraItwentytwo.dv,0,0,,,,
GaladaBangla.ttf,SignICandrabindu_Tta_Ttha1.bn,0,0,,,,
GaladaBangla.ttf,SignI_Tta_Ttha1_reph.bn,0,0,,,,
GaladaBangla.ttf,SignI_Tta_Ttha2_reph.bn,0,0,,,,
GayathriMalayalam.ttf,ch4xx,0,0,,,,
GayathriMalayalam.ttf,p3n1u1,0,0,,,,
GayathriMalayalam.ttf,r2,0,0,,,,
GayathriMalayalam.ttf,shk1k1r1,0,0,,,,
GayathriMalayalam.ttf,y1k1k1u2,0,0,,,,
GayathriMalayalam.ttf,y2u1,1,3,0,0,0,
JainiPurvaMukta.ttf,matraIeighteen.dv,0,0,,,,
JainiPurvaMukta.ttf,matraIfifteen.dv,0,0,,,,
JainiPurvaMukta.ttf,matraIseventeen.dv,0,0,,,,
JainiPurvaMukta.ttf,matraItwelve.dv,0,0,,,,
JainiPurvaMukta.ttf,matraItwentyone.dv,0,0,,,,
KalamMukta.ttf,BaHalant.dv,0,0,,,,
KalamMukta.ttf,DdaDdaYa.dv,0,0,,,,
KalamMukta.ttf,GaMa.dv,0,0,,,,
KalamMukta.ttf,HaLa.dv,0,0,,,,
KalamMukta.ttf,KhaNuktaRa.dv,0,0,,,,
KalamMukta.ttf,LaBha.dv,0,0,,,,
KalamMukta.ttf,NaMa.dv,1,3,0,1,0,0
KalamMukta.ttf,NaSaTta.dv,0,0,,,,
KalamMukta.ttf,NaTaRaYa.dv,0,0,,,,
KalamMukta.ttf,NyaJaYa.dv,0,0,,,,
KalamMukta.ttf,RamatraUu.dv,1,3,0,1,0,0
KalamMukta.ttf,Shunya.dv,1,3,0,0,0,
KalamMukta.ttf,YaHalant.dv,0,0,,,,
KalamMukta.ttf,YaNuktaHalant.dv,0,0,,,,
KalamMukta.ttf,matraEBindu.dv,1,6,0,1,0,0
KalamMukta.ttf,matraIeighteen.dv,0,0,,,,
KalamMukta.ttf,matraIfifteen.dv,0,0,,,,
KalamMukta.ttf,matraIseventeen.dv,0,0,,,,
KalamMukta.ttf,matraIsixteen.dv,0,0,,,,
KalamMukta.ttf,matraIthirteen.dv,1,6,0,1,0,0
KalamMukta.ttf,matraItwelve.dv,0,0,,,,
KalamMukta.ttf,matraItwenty.dv,0,0,,,,
KalamMukta.ttf,matraItwentythree.dv,0,0,,,,
KalamMukta.ttf,matraItwentytwo.dv,0,0,,,,
LobsterBangla.ttf,SignICandrabindu.bn,0,0,,,,
LobsterBangla.ttf,SignICandrabindu_Tta_Ttha1.bn,0,0,,,,
LobsterBangla.ttf,SignI_Tta_Ttha1_reph.bn,0,0,,,,
LobsterBangla.ttf,SignI_Tta_Ttha2_reph.bn,0,0,,,,
LobsterGujarati.ttf,MatraAuChandrabindu.gj,0,0,,,,
LobsterGujarati.ttf,MatraAuRephChandrabindu.gj,0,0,,,,
LobsterGujarati.ttf,MatraI11Reph.gj,0,0,,,,
LobsterGujarati.ttf,MatraI11RephBindu.gj,0,0,,,,
LobsterGujarati.ttf,MatraI12RephBindu.gj,0,0,,,,
LobsterGujarati.ttf,MatraI13.gj,0,0,,,,
LobsterGujarati.ttf,MatraI13RephBindu.gj,0,0,,,,
LobsterGujarati.ttf,MatraI14Reph.gj,0,0,,,,
LobsterGujarati.ttf,MatraI14RephBindu.gj,0,0,,,,
LobsterGujarati.ttf,MatraI15.gj,0,0,,,,
LobsterGujarati.ttf,MatraI15RephBindu.gj,0,0,,,,
LobsterGujarati.ttf,MatraI16.gj,0,0,,,,
LobsterGujarati.ttf,MatraI16Reph.gj,0,0,,,,
LobsterGujarati.ttf,MatraI16RephBindu.gj,0,0,,,,
LobsterGujarati.ttf,MatraI17.gj,0,0,,,,
LobsterGujarati.ttf,MatraI17RephBindu.gj,0,0,,,,
LobsterGujarati.ttf,MatraI18RephBindu.gj,0,0,,,,
LobsterGujarati.ttf,MatraI19RephBindu.gj,0,0,,,,
LobsterGujarati.ttf,MatraI1Reph.gj,0,0,,,,
LobsterGujarati.ttf,MatraI1RephBindu.gj,0,0,,,,
LobsterGujarati.ttf,MatraI20RephBindu.gj,0,0,,,,
LobsterGujarati.ttf,MatraI21RephBindu.gj,0,0,,,,
LobsterGujarati.ttf,MatraI22RephBindu.gj,0,0,,,,
LobsterGujarati.ttf,MatraI23RephBindu.gj,0,0,,,,
LobsterGujarati.ttf,MatraI24Reph.gj,0,0,,,,
LobsterGujarati.ttf,MatraI24RephBindu.gj,0,0,,,,
LobsterGujarati.ttf,MatraI25.gj,0,0,,,,
LobsterGujarati.ttf,MatraI25Reph.gj,0,0,,,,
LobsterGujarati.ttf,MatraI25RephBindu.gj,0,0,,,,
LobsterGujarati.ttf,MatraI26.gj,0,0,,,,
LobsterGujarati.ttf,MatraI26RephBindu.gj,0,0,,,,
LobsterGujarati.ttf,MatraI28RephBindu.gj,0,0,,,,
LobsterGujarati.ttf,MatraI29.gj,0,0,,,,
LobsterGujarati.ttf,MatraI2Reph.gj,0,0,,,,
LobsterGujarati.ttf,MatraI2RephBindu.gj,0,0,,,,
LobsterGujarati.ttf,MatraI30.gj,0,0,,,,
LobsterGujarati.ttf,MatraI30RephBindu.gj,0,0,,,,
LobsterGujarati.ttf,MatraI4RephBindu.gj,0,0,,,,
LobsterGujarati.ttf,MatraI5RephBindu.gj,0,0,,,,
LobsterGujarati.ttf,MatraI6RephBindu.gj,0,0,,,,
LobsterGujarati.ttf,MatraI7Reph.gj,0,0,,,,
LobsterGujarati.ttf,MatraI7RephBindu.gj,0,0,,,,
LobsterGujarati.ttf,MatraI9Reph.gj,0,0,,,,
LobsterGujarati.ttf,MatraI9RephBindu.gj,0,0,,,,
LobsterGujarati.ttf,MatraIBindu10.gj,0,0,,,,
LobsterGujarati.ttf,MatraIBindu11.gj,0,0,,,,
LobsterGujarati.ttf,MatraIBindu12.gj,0,0,,,,
LobsterGujarati.ttf,MatraIBindu13.gj,0,0,,,,
LobsterGujarati.ttf,MatraIBindu14.gj,0,0,,,,
LobsterGujarati.ttf,MatraIBindu15.gj,0,0,,,,
LobsterGujarati.ttf,MatraIBindu18.gj,0,0,,,,
LobsterGujarati.ttf,MatraIBindu19.gj,0,0,,,,
LobsterGujarati.ttf,MatraIBindu22.gj,0,0,,,,
LobsterGujarati.ttf,MatraIBindu26.gj,0,0,,,,
LobsterGujarati.ttf,MatraIBindu27.gj,0,0,,,,
LobsterGujarati.ttf,MatraIBindu28.gj,0,0,,,,
LobsterGujarati.ttf,MatraIBindu29.gj,0,0,,,,
LobsterGujarati.ttf,MatraIBindu3.gj,0,0,,,,
LobsterGujarati.ttf,MatraIBindu5.gj,0,0,,,,
LobsterGujarati.ttf,MatraIBindu9.gj,1,3,0,0,0,
LobsterGujarati.ttf,MatraIDefaultRephBindu.gj,0,0,,,,
LobsterGujarati.ttf,MatraIiReph1.gj,0,0,,,,
LobsterGurmukhi.ttf,LaVirama.gm,0,0,,,,
LobsterKannada.ttf,Casmall2.kn,0,0,,,,
LobsterKannada.ttf,Ddasmall2.kn,0,0,,,,
LobsterKannada.ttf,Dhasmall2.kn,0,0,,,,
LobsterKannada.ttf,Hasmall2.kn,0,0,,,,
LobsterKannada.ttf,Jasmall2.kn,0,0,,,,
LobsterKannada.ttf,Jhasmall2.kn,0,0,,,,
LobsterKannada.ttf,KaSsasmall.kn,0,0,,,,
LobsterKannada.ttf,MaYasmall.kn,0,0,,,,
LobsterKannada.ttf,Masmall2.kn,0,0,,,,
LobsterKannada.ttf,Thasmall2.kn,0,0,,,,
LobsterMalayalam.ttf,ch4xx,0,0,,,,
LobsterMalayalam.ttf,njxx,0,0,,,,
LobsterMalayalam.ttf,s1xx,0,0,,,,
LobsterMalayalam.ttf,zhth1u2,0,0,,,,
LobsterMukta.ttf,matraIeighteen.dv,0,0,,,,
LobsterMukta.ttf,matraIfifteen.dv,0,0,,,,
LobsterMukta.ttf,matraIiBindu.dv,1,6,0,1,0,0
LobsterMukta.ttf,matraIiChandrabindu.dv,0,0,,,,
LobsterMukta.ttf,matraIiRephChandrabinduone.dv,0,0,,,,
LobsterMukta.ttf,matraIseventeen.dv,0,0,,,,
LobsterMukta.ttf,matraIsixteen.dv,0,0,,,,
LobsterMukta.ttf,matraItwelve.dv,0,0,,,,
LobsterMukta.ttf,matraItwentytwo.dv,0,0,,,,
LobsterOdia.ttf,airephcandraBinduoriya.BRACKET.varAlt01,0,0,,,,
LobsterOdia.ttf,aucandraBinduoriya.BRACKET.varAlt01,0,0,,,,
LobsterOdia.ttf,aurephcandraBinduoriya,0,0,,,,
LobsterOdia.ttf,aurephcandraBinduoriya.BRACKET.varAlt01,0,0,,,,
LobsterOdia.ttf,rephauLengthcandraBinduoriya,0,0,,,,
LobsterOdia.ttf,rephauLengthcandraBinduoriya.BRACKET.varAlt01,0,0,,,,
LobsterTelugu.ttf,uni0C07,1,6,0,0,0,
LobsterTelugu.ttf,uni0C16_uni0C47_uni0C30_uni0C4D,0,0,,,,
LobsterTelugu.ttf,uni0C35_uni0C46_uni0C56_uni0C30,0,0,,,,
LobsterTelugu.ttf,uni20B9,0,0,,,,
PacificoBangla.ttf,PaTaRa.bn,0,0,,,,
PacificoBangla.ttf,SignICandrabindu_Tta_Ttha2.bn,0,0,,,,
PacificoBangla.ttf,SignI_Tta_Ttha2_reph.bn,0,0,,,,
PacificoMukta.ttf,KamatraLruu.dv,0,0,,,,
PacificoMukta.ttf,matraAiChandrabindu.dv,0,0,,,,
PacificoMukta.ttf,matraIeighteen.dv,0,0,,,,
PacificoMukta.ttf,matraIfifteen.dv,0,0,,,,
PacificoMukta.ttf,matraIiChandrabinduone.dv,0,0,,,,
PacificoMukta.ttf,matraIiRephBindu.dv,0,0,,,,
PacificoMukta.ttf,matraIiRephBinduone.dv,0,0,,,,
PacificoMukta.ttf,matraIiRephBindutwo.dv,0,0,,,,
PacificoMukta.ttf,matraIiRephChandrabinduone.dv,0,0,,,,
PacificoMukta.ttf,matraInineteen.dv,0,0,,,,
PacificoMukta.ttf,matraIseventeen.dv,0,0,,,,
PacificoMukta.ttf,matraIsixteen.dv,0,0,,,,
PacificoMukta.ttf,matraItwelve.dv,0,0,,,,
PacificoMukta.ttf,matraItwenty.dv,0,0,,,,
PacificoMukta.ttf,matraItwentyone.dv,0,0,,,,
PacificoMukta.ttf,matraORephBindu.dv,0,0,,,,
PacificoOdia.ttf,aicandraBinduoriya.BRACKET.varAlt01,0,0,,,,
PacificoOdia.ttf,airephcandraBinduoriya,0,0,,,,
PacificoOdia.ttf,aucandraBinduoriya,0,0,,,,
PacificoOdia.ttf,aucandraBinduoriya.BRACKET.varAlt01,0,0,,,,
PacificoOdia.ttf,aurephcandraBinduoriya,0,0,,,,
PacificoOdia.ttf,aurephcandraBinduoriya.BRACKET.varAlt01,0,0,,,,
PacificoOdia.ttf,hallaoriya,0,0,,,,
PacificoOdia.ttf,iMatracandraBinduoriya.BRACKET.varAlt01,1,3,0,0,0,
PacificoOdia.ttf,ngakassaoriya,0,0,,,,
PacificoOdia.ttf,rephauLengthcandraBinduoriya,0,0,,,,
PacificoOdia.ttf,rephauLengthcandraBinduoriya.BRACKET.varAlt01,0,0,,,,
PacificoOdia.ttf,uni0B37.base,0,0,,,,
PacificoTelugu.ttf,uni0C39_uni0C40_uni0C30_uni0C4D,0,0,,,,
PacificoTelugu.ttf,uni0C7A,0,0,,,,
PlayfairBangla.ttf,NaHalf.bn,0,0,,,,
PlayfairBangla.ttf,SignICandrabindu.bn,0,0,,,,
PlayfairBangla.ttf,SignICandrabindu_Tta_Ttha1.bn,0,0,,,,
PlayfairBangla.ttf,SignI_Tta_Ttha1_reph.bn,0,0,,,,
PlayfairMukta.ttf,DhaRaHalant.dv,0,0,,,,
PlayfairMukta.ttf,KaCa.dv,0,0,,,,
PlayfairMukta.ttf,SaMaYa.dv,0,0,,,,
PlayfairMukta.ttf,ShaKa.dv,0,0,,,,
PlayfairMukta.ttf,TaKaSsa.dv,0,0,,,,
PlayfairMukta.ttf,TaKhaNa.dv,0,0,,,,
PlayfairMukta.ttf,matraIeighteen.dv,0,0,,,,
PlayfairMukta.ttf,matraIfifteen.dv,0,0,,,,
PlayfairMukta.ttf,matraIiRephChandrabindutwo.dv,0,0,,,,
PlayfairMukta.ttf,matraInineteen.dv,0,0,,,,
PlayfairMukta.ttf,matraIseventeen.dv,0,0,,,,
PlayfairMukta.ttf,matraIsixteen.dv,0,0,,,,
PlayfairMukta.ttf,matraItwelve.dv,0,0,,,,
PlayfairMukta.ttf,matraItwenty.dv,0,0,,,,
ShrikhandGujarati.ttf,BaDha_alt.gj,0,0,,,,
ShrikhandGujarati.ttf,BaNa_alt.gj,0,0,,,,
ShrikhandGujarati.ttf,CaMa.gj,0,0,,,,
ShrikhandGujarati.ttf,DaMa_alt.gj,0,0,,,,
ShrikhandGujarati.ttf,DhaRa_alt.gj,0,0,,,,
ShrikhandGujarati.ttf,GhaRa_alt.gj,0,0,,,,
ShrikhandGujarati.ttf,JaMatraAuRephChandrabindu.gj,0,0,,,,
ShrikhandGujarati.ttf,KaTaRa.gj,0,0,,,,
ShrikhandGujarati.ttf,LaTha_alt.gj,0,0,,,,
ShrikhandGujarati.ttf,MatraAuChandrabindu.gj,0,0,,,,
ShrikhandGujarati.ttf,MatraI10RephBindu.gj,0,0,,,,
ShrikhandGujarati.ttf,MatraI11Reph.gj,0,0,,,,
ShrikhandGujarati.ttf,MatraI12RephBindu.gj,0,0,,,,
ShrikhandGujarati.ttf,MatraI13.gj,0,0,,,,
ShrikhandGujarati.ttf,MatraI13RephBindu.gj,0,0,,,,
ShrikhandGujarati.ttf,MatraI14Reph.gj,0,0,,,,
ShrikhandGujarati.ttf,MatraI15.gj,0,0,,,,
ShrikhandGujarati.ttf,MatraI15RephBindu.gj,0,0,,,,
ShrikhandGujarati.ttf,MatraI16.gj,0,0,,,,
ShrikhandGujarati.ttf,MatraI16Reph.gj,0,0,,,,
ShrikhandGujarati.ttf,MatraI16RephBindu.gj,0,0,,,,
ShrikhandGujarati.ttf,MatraI17.gj,0,0,,,,
ShrikhandGujarati.ttf,MatraI17RephBindu.gj,0,0,,,,
ShrikhandGujarati.ttf,MatraI18.gj,1,6,0,1,0,0
ShrikhandGujarati.ttf,MatraI1Reph.gj,0,0,,,,
ShrikhandGujarati.ttf,MatraI1RephBindu.gj,0,0,,,,
ShrikhandGujarati.ttf,MatraI21.gj,0,0,,,,
ShrikhandGujarati.ttf,MatraI21Reph.gj,0,0,,,,
ShrikhandGujarati.ttf,MatraI21RephBindu.gj,0,0,,,,
ShrikhandGujarati.ttf,MatraI22.gj,0,0,,,,
ShrikhandGujarati.ttf,MatraI22Reph.gj,0,0,,,,
ShrikhandGujarati.ttf,MatraI23.gj,0,0,,,,
ShrikhandGujarati.ttf,MatraI23RephBindu.gj,0,0,,,,
ShrikhandGujarati.ttf,MatraI24RephBindu.gj,0,0,,,,
ShrikhandGujarati.ttf,MatraI25Reph.gj,0,0,,,,
ShrikhandGujarati.ttf,MatraI26.gj,0,0,,,,
ShrikhandGujarati.ttf,MatraI26RephBindu.gj,0,0,,,,
ShrikhandGujarati.ttf,MatraI27.gj,0,0,,,,
ShrikhandGujarati.ttf,MatraI28.gj,0,0,,,,
ShrikhandGujarati.ttf,MatraI28RephBindu.gj,0,0,,,,
ShrikhandGujarati.ttf,MatraI29.gj,0,0,,,,
ShrikhandGujarati.ttf,MatraI30.gj,0,0,,,,
ShrikhandGujarati.ttf,MatraI31.gj,0,0,,,,
ShrikhandGujarati.ttf,MatraI32.gj,0,0,,,,
ShrikhandGujarati.ttf,MatraI33.gj,0,0,,,,
ShrikhandGujarati.ttf,MatraI6RephBindu.gj,0,0,,,,
ShrikhandGujarati.ttf,MatraI9RephBindu.gj,0,0,,,,
ShrikhandGujarati.ttf,MatraIBindu12.gj,0,0,,,,
ShrikhandGujarati.ttf,MatraIBindu13.gj,0,0,,,,
ShrikhandGujarati.ttf,MatraIBindu14.gj,0,0,,,,
ShrikhandGujarati.ttf,MatraIBindu15.gj,0,0,,,,
ShrikhandGujarati.ttf,MatraIBindu16.gj,0,0,,,,
ShrikhandGujarati.ttf,MatraIBindu17.gj,0,0,,,,
ShrikhandGujarati.ttf,MatraIBindu18.gj,0,0,,,,
ShrikhandGujarati.ttf,MatraIBindu19.gj,0,0,,,,
ShrikhandGujarati.ttf,MatraIBindu21.gj,0,0,,,,
ShrikhandGujarati.ttf,MatraIBindu22.gj,0,0,,,,
ShrikhandGujarati.ttf,MatraIBindu24.gj,0,0,,,,
ShrikhandGujarati.ttf,MatraIBindu25.gj,0,0,,,,
ShrikhandGujarati.ttf,MatraIBindu26.gj,0,0,,,,
ShrikhandGujarati.ttf,MatraIBindu27.gj,0,0,,,,
ShrikhandGujarati.ttf,MatraIBindu28.gj,0,0,,,,
ShrikhandGujarati.ttf,MatraIBindu29.gj,0,0,,,,
ShrikhandGujarati.ttf,MatraIBindu3.gj,0,0,,,,
ShrikhandGujarati.ttf,MatraIBindu6.gj,0,0,,,,
ShrikhandGujarati.ttf,MatraIDefaultBindu.gj,0,0,,,,
ShrikhandGujarati.ttf,MatraIi1.gj,0,0,,,,
ShrikhandGujarati.ttf,MatraIiBindu3.gj,1,3,0,1,0,0
ShrikhandGujarati.ttf,MatraIiChandrabindu2.gj,0,0,,,,
ShrikhandGujarati.ttf,MatraIiRephBindu1.gj,0,0,,,,
ShrikhandGujarati.ttf,MatraIiRephChandrabindu2.gj,0,0,,,,
ShrikhandGujarati.ttf,NaDhaRa_alt.gj,0,0,,,,
ShrikhandGujarati.ttf,NaTaRa_alt.gj,0,0,,,,
ShrikhandGujarati.ttf,PaRa_alt.gj,0,0,,,,
ShrikhandGujarati.ttf,PaSa_alt.gj,0,0,,,,
ShrikhandGujarati.ttf,SaMa_alt.gj,0,0,,,,
ShrikhandGujarati.ttf,SaTha_alt.gj,0,0,,,,
ShrikhandGujarati.ttf,ShaNa_alt.gj,0,0,,,,
ShrikhandGujarati.ttf,TaNaYa_alt.gj,0,0,,,,
ShrikhandGujarati.ttf,uni20B9,0,0,,,,
SpecialEliteMukta.ttf,HamatraRu.dv,0,0,,,,
SpecialEliteMukta.ttf,JhaMa.dv,0,0,,,,
SpecialEliteMukta.ttf,KaCa.dv,0,0,,,,
SpecialEliteMukta.ttf,KamatraLruu.dv,0,0,,,,
SpecialEliteMukta.ttf,MaLa.MAR.dv,0,0,,,,
SpecialEliteMukta.ttf,NaDhaYa.dv,0,0,,,,
SpecialEliteMukta.ttf,NaMaYa.dv,0,0,,,,
SpecialEliteMukta.ttf,SaMaYa.dv,0,0,,,,
SpecialEliteMukta.ttf,TaMaYa.dv,0,0,,,,
SpecialEliteMukta.ttf,matraIfifteen.dv,0,0,,,,
SpecialEliteMukta.ttf,matraIiRephChandrabinduone.dv,0,0,,,,
SpecialEliteMukta.ttf,matraInineteen.dv,0,0,,,,
SpecialEliteMukta.ttf,matraIseventeen.dv,0,0,,,,
SpecialEliteMukta.ttf,matraIsixteen.dv,0,0,,,,
SpecialEliteMukta.ttf,matraItwelve.dv,0,0,,,,
SpecialEliteMukta.ttf,matraItwenty.dv,0,0,,,,
SpecialEliteMukta.ttf,matraItwentytwo.dv,0,0,,,,
SurannaTelugu.ttf,uni0C1B_uni0C4C_uni0C30_uni0C4D,0,0,,,,
SurannaTelugu.ttf,uni0C38_uni0C46_uni0C56_uni0C30,0,0,,,,
YatraOneMukta.ttf,CaChaVa.dv,0,0,,,,
YatraOneMukta.ttf,CaHalant.dv,0,0,,,,
YatraOneMukta.ttf,CaNa.dv,1,3,0,1,0,0
YatraOneMukta.ttf,CaYa.dv,1,3,0,1,0,0
YatraOneMukta.ttf,JaYa.dv,1,6,0,1,0,0
YatraOneMukta.ttf,NaCa.dv,1,3,0,1,0,0
YatraOneMukta.ttf,NaDaRa.dv,1,3,0,1,0,0
YatraOneMukta.ttf,NaDhaYa.dv,0,0,,,,
YatraOneMukta.ttf,NaHa.dv,1,6,0,1,0,0
YatraOneMukta.ttf,NaNaYa.dv,0,0,,,,
YatraOneMukta.ttf,NaPaRa.dv,0,0,,,,
YatraOneMukta.ttf,NaSaTta.dv,0,0,,,,
YatraOneMukta.ttf,NaTta.dv,1,6,0,1,0,0
YatraOneMukta.ttf,NgaYa.dv,0,0,,,,
YatraOneMukta.ttf,NyaJaYa.dv,0,0,,,,
YatraOneMukta.ttf,TaTaHalant.dv,0,0,,,,
YatraOneMukta.ttf,matraIeighteen.dv,0,0,,,,
YatraOneMukta.ttf,matraIfifteen.dv,0,0,,,,
YatraOneMukta.ttf,matraInineteen.dv,0,0,,,,
YatraOneMukta.ttf,matraIseventeen.dv,0,0,,,,
YatraOneMukta.ttf,matraIsixteen.dv,0,0,,,,
YatraOneMukta.ttf,matraItwelve.dv,0,0,,,,
YatraOneMukta.ttf,matraItwenty.dv,0,0,,,,
bengali.ttf,SignICandrabindu_Tta_Ttha2.bn,0,0,,,,
bengali.ttf,SignI_Tta_Ttha2_reph.bn,0,0,,,,
devanagari.ttf,BaBa.dv,1,3,0,1,0,0
devanagari.ttf,BaDha.dv,0,0,,,,
devanagari.ttf,BaDhaVa.dv,0,0,,,,
devanagari.ttf,BaJha.dv,0,0,,,,
devanagari.ttf,BaLa.dv,1,3,0,1,0,0
devanagari.ttf,BaSha.dv,0,0,,,,
devanagari.ttf,BaTa.dv,0,0,,,,
devanagari.ttf,BaVa.dv,1,3,0,1,0,0
devanagari.ttf,BaYa.dv,0,0,,,,
devanagari.ttf,BhaHalant.dv,0,0,,,,
devanagari.ttf,BhaLa.dv,0,0,,,,
devanagari.ttf,BhaRa.dv,1,3,0,1,0,0
devanagari.ttf,BhaRaYa.dv,0,0,,,,
devanagari.ttf,BhaVa.dv,0,0,,,,
devanagari.ttf,BhaYa.dv,1,3,0,1,0,0
devanagari.ttf,CaChaVa.dv,0,0,,,,
devanagari.ttf,CaMa.dv,0,0,,,,
devanagari.ttf,CaYa.dv,1,3,0,1,0,0
devanagari.ttf,ChaRaYa.dv,0,0,,,,
devanagari.ttf,DaBha.dv,0,0,,,,
devanagari.ttf,DaRaHalant.dv,0,0,,,,
devanagari.ttf,DdaYa.dv,0,0,,,,
devanagari.ttf,DdhaRaYa.dv,0,0,,,,
devanagari.ttf,DhaMa.dv,0,0,,,,
devanagari.ttf,DhaVa.dv,1,3,0,1,0,0
devanagari.ttf,DhaYa.dv,1,6,0,1,0,0
devanagari.ttf,Doubledanda.dv,0,0,,,,
devanagari.ttf,GaBa.dv,0,0,,,,
devanagari.ttf,GaBha.dv,0,0,,,,
devanagari.ttf,GaDha.dv,0,0,,,,
devanagari.ttf,GaDhaVa.dv,0,0,,,,
devanagari.ttf,GaDhaYa.dv,0,0,,,,
devanagari.ttf,GaGa.dv,0,0,,,,
devanagari.ttf,GaGha.dv,0,0,,,,
devanagari.ttf,GaJa.dv,0,0,,,,
devanagari.ttf,GaLa.dv,1,6,0,1,0,0
devanagari.ttf,GaMa.dv,0,0,,,,
devanagari.ttf,GaNa.dv,1,6,0,1,0,0
devanagari.ttf,GaNaYa.dv,0,0,,,,
devanagari.ttf,GaNna.dv,0,0,,,,
devanagari.ttf,GaNukta.dv,0,0,,,,
devanagari.ttf,GaNuktaRa.dv,0,0,,,,
devanagari.ttf,GaRaYa.dv,0,0,,,,
devanagari.ttf,GaSa.dv,0,0,,,,
devanagari.ttf,GaVa.dv,0,0,,,,
devanagari.ttf,GaYa.dv,1,3,0,1,0,0
devanagari.ttf,GhaMa.dv,0,0,,,,
devanagari.ttf,HaMa.dv,1,3,0,1,0,0
devanagari.ttf,HaVa.dv,0,0,,,,
devanagari.ttf,JaBa.dv,0,0,,,,
devanagari.ttf,JaJa.dv,0,0,,,,
devanagari.ttf,JaJaNya.dv,0,0,,,,
devanagari.ttf,JaJha.dv,0,0,,,,
devanagari.ttf,JaMa.dv,0,0,,,,
devanagari.ttf,JaNa.dv,0,0,,,,
devanagari.ttf,JaNuktaHalant.dv,0,0,,,,
devanagari.ttf,JaNuktaJaNukta.dv,0,0,,,,
devanagari.ttf,JaNuktaRa.dv,0,0,,,,
devanagari.ttf,JaNuktaYa.dv,0,0,,,,
devanagari.ttf,JaNyaYa.dv,0,0,,,,
devanagari.ttf,JaRa.dv,0,0,,,,
devanagari.ttf,JaTa.dv,0,0,,,,
devanagari.ttf,JaVa.dv,0,0,,,,
devanagari.ttf,JhaMa.dv,0,0,,,,
devanagari.ttf,JhaNa.dv,0,0,,,,
devanagari.ttf,JhaYa.dv,0,0,,,,
devanagari.ttf,KaDa.dv,0,0,,,,
devanagari.ttf,KaJa.dv,0,0,,,,
devanagari.ttf,KaLa.MAR.dv,0,0,,,,
devanagari.ttf,KaLa.dv,1,3,0,1,0,0
devanagari.ttf,KaMa.dv,0,0,,,,
devanagari.ttf,KaNa.dv,0,0,,,,
devanagari.ttf,KaNna.dv,0,0,,,,
devanagari.ttf,KaNuktaBa.dv,0,0,,,,
devanagari.ttf,KaNuktaMa.dv,0,0,,,,
devanagari.ttf,KaNuktaTa.dv,0,0,,,,
devanagari.ttf,KaPa.dv,0,0,,,,
devanagari.ttf,KaPaRa.dv,0,0,,,,
devanagari.ttf,KaSa.dv,1,3,0,1,0,0
devanagari.ttf,KaSha.dv,1,3,0,1,0,0
devanagari.ttf,KaSsaMa.dv,1,6,0,0,0,1,reverted-to-template
devanagari.ttf,KaSsaVa.dv,0,0,,,,
devanagari.ttf,KaSsaYa.dv,0,0,,,,
devanagari.ttf,KaTaRa.dv,0,0,,,,
devanagari.ttf,KaTha.dv,0,0,,,,
devanagari.ttf,KaYa.dv,1,6,0,1,0,0
devanagari.ttf,KamatraLruu.dv,0,0,,,,
devanagari.ttf,KhaHalant.dv,0,0,,,,
devanagari.ttf,KhaMa.dv,0,0,,,,
devanagari.ttf,KhaNukta.dv,1,3,0,1,0,0
devanagari.ttf,KhaNuktaHalant.dv,0,0,,,,
devanagari.ttf,KhaNuktaMa.dv,0,0,,,,
devanagari.ttf,KhaNuktaSa.dv,0,0,,,,
devanagari.ttf,KhaNuktaTa.dv,0,0,,,,
devanagari.ttf,KhaNuktaVa.dv,0,0,,,,
devanagari.ttf,KhaNuktaYa.dv,0,0,,,,
devanagari.ttf,KhaTa.dv,0,0,,,,
devanagari.ttf,KhaVa.dv,0,0,,,,
devanagari.ttf,KhaYa.dv,1,6,0,1,0,0
devanagari.ttf,LaBa.dv,0,0,,,,
devanagari.ttf,LaBha.dv,0,0,,,,
devanagari.ttf,LaCa.dv,0,0,,,,
devanagari.ttf,LaGa.dv,0,0,,,,
devanagari.ttf,LaHaYa.dv,1,3,0,1,0,0
devanagari.ttf,LaJa.dv,0,0,,,,
devanagari.ttf,LaJaNukta.dv,0,0,,,,
devanagari.ttf,LaLa.MAR.dv,0,0,,,,
devanagari.ttf,LaLa.dv,1,6,0,1,0,0
devanagari.ttf,LaMa.dv,1,6,0,1,0,0
devanagari.ttf,LaPa.dv,1,3,0,1,0,0
devanagari.ttf,LaSha.MAR.dv,0,0,,,,
devanagari.ttf,LaSha.dv,0,0,,,,
devanagari.ttf,LaTa.dv,0,0,,,,
devanagari.ttf,LaTha.dv,0,0,,,,
devanagari.ttf,LaVa.dv,0,0,,,,
devanagari.ttf,LaYa.dv,1,6,0,1,0,0
devanagari.ttf,MaBaRa.dv,0,0,,,,
devanagari.ttf,MaBaYa.dv,0,0,,,,
devanagari.ttf,MaBha.dv,1,3,0,1,0,0
devanagari.ttf,MaBhaRa.dv,0,0,,,,
devanagari.ttf,MaBhaVa.dv,0,0,,,,
devanagari.ttf,MaBhaYa.dv,0,0,,,,
devanagari.ttf,MaLa.dv,0,0,,,,
devanagari.ttf,MaMa.dv,1,6,0,1,0,0
devanagari.ttf,MaPaRa.dv,0,0,,,,
devanagari.ttf,MaSa.dv,1,3,0,1,0,0
devanagari.ttf,MaSha.MAR.dv,0,0,,,,
devanagari.ttf,MaSha.dv,0,0,,,,
devanagari.ttf,MaTa.dv,0,0,,,,
devanagari.ttf,MaVa.dv,0,0,,,,
devanagari.ttf,MaYa.dv,1,6,0,1,0,0
devanagari.ttf,NaBha.dv,0,0,,,,
devanagari.ttf,NaBhaYa.dv,0,0,,,,
devanagari.ttf,NaCa.dv,1,3,0,1,0,0
devanagari.ttf,NaDa.dv,1,6,0,1,0,0
devanagari.ttf,NaDaRa.dv,1,3,0,1,0,0
devanagari.ttf,NaDha.dv,1,6,0,1,0,0
devanagari.ttf,NaDhaRa.dv,1,3,0,1,0,0
devanagari.ttf,NaDhaVa.dv,0,0,,,,
devanagari.ttf,NaDhaYa.dv,0,0,,,,
devanagari.ttf,NaGa.dv,0,0,,,,
devanagari.ttf,NaHaYa.dv,0,0,,,,
devanagari.ttf,NaMa.dv,1,3,0,1,0,0
devanagari.ttf,NaMaYa.dv,0,0,,,,
devanagari.ttf,NaPa.dv,0,0,,,,
devanagari.ttf,NaPaRa.dv,0,0,,,,
devanagari.ttf,NaRa.dv,0,0,,,,
devanagari.ttf,NaSa.dv,1,6,0,1,0,0
devanagari.ttf,NaSaHalant.dv,0,0,,,,
devanagari.ttf,NaSha.MAR.dv,0,0,,,,
devanagari.ttf,NaSha.dv,0,0,,,,
devanagari.ttf,NaTaRa.dv,1,6,0,1,0,0
devanagari.ttf,NaTaRaYa.dv,0,0,,,,
devanagari.ttf,NaTaYa.dv,0,0,,,,
devanagari.ttf,NaTha.dv,0,0,,,,
devanagari.ttf,NaThaVa.dv,0,0,,,,
devanagari.ttf,NaThaYa.dv,0,0,,,,
devanagari.ttf,NaVa.dv,0,0,,,,
devanagari.ttf,NgaYa.dv,0,0,,,,
devanagari.ttf,NnaMa.dv,0,0,,,,
devanagari.ttf,NnaRa.dv,0,0,,,,
devanagari.ttf,NnaVa.dv,0,0,,,,
devanagari.ttf,NnaYa.dv,1,6,0,1,0,0
devanagari.ttf,NyaSha.MAR.dv,0,0,,,,
devanagari.ttf,NyaSha.dv,0,0,,,,
devanagari.ttf,PaLa.MAR.dv,0,0,,,,
devanagari.ttf,PaLa.dv,1,3,0,1,0,0
devanagari.ttf,PaMa.dv,0,0,,,,
devanagari.ttf,PaPa.dv,0,0,,,,
devanagari.ttf,PaSa.dv,0,0,,,,
devanagari.ttf,PaSha.MAR.dv,0,0,,,,
devanagari.ttf,PaSha.dv,0,0,,,,
devanagari.ttf,PaTa.dv,1,6,0,1,0,0
devanagari.ttf,PaTaYa.dv,0,0,,,,
devanagari.ttf,PaYa.dv,0,0,,,,
devanagari.ttf,PhaJa.dv,0,0,,,,
devanagari.ttf,PhaLa.MAR.dv,0,0,,,,
devanagari.ttf,PhaLa.dv,0,0,,,,
devanagari.ttf,PhaNuktaSa.dv,0,0,,,,
devanagari.ttf,PhaNuktaTa.dv,0,0,,,,
devanagari.ttf,PhaSha.dv,0,0,,,,
devanagari.ttf,PhaTa.dv,0,0,,,,
devanagari.ttf,PhaYa.dv,0,0,,,,
devanagari.ttf,SaBa.dv,0,0,,,,
devanagari.ttf,SaJa.dv,0,0,,,,
devanagari.ttf,SaKha.dv,0,0,,,,
devanagari.ttf,SaLa.MAR.dv,0,0,,,,
devanagari.ttf,SaLa.dv,1,3,0,1,0,0
devanagari.ttf,SaMa.dv,1,3,0,1,0,0
devanagari.ttf,SaMaYa.dv,0,0,,,,
devanagari.ttf,SaNa.dv,1,3,0,1,0,0
devanagari.ttf,SaPa.dv,1,6,0,1,0,0
devanagari.ttf,SaPaRa.dv,0,0,,,,
devanagari.ttf,SaSa.dv,0,0,,,,
devanagari.ttf,SaTaRa.dv,1,6,0,1,0,0
devanagari.ttf,SaTaVa.dv,0,0,,,,
devanagari.ttf,SaTaYa.dv,0,0,,,,
devanagari.ttf,SaTha.dv,1,6,0,1,0,0
devanagari.ttf,SaVa.dv,1,6,0,1,0,0
devanagari.ttf,SaYa.dv,1,3,0,1,0,0
devanagari.ttf,Sha.MAR.dv,0,0,,,,
devanagari.ttf,ShaMa.dv,1,3,0,1,0,0
devanagari.ttf,ShaSha.dv,0,0,,,,
devanagari.ttf,ShaTa.MAR.dv,0,0,,,,
devanagari.ttf,ShaTa.dv,0,0,,,,
devanagari.ttf,ShaYa.MAR.dv,0,0,,,,
devanagari.ttf,ShaYa.dv,1,6,0,0,0,1,reverted-to-template
devanagari.ttf,SsaHalant.dv,0,0,,,,
devanagari.ttf,SsaMa.dv,0,0,,,,
devanagari.ttf,SsaMaYa.dv,0,0,,,,
devanagari.ttf,SsaNna.dv,1,3,0,1,0,0
devanagari.ttf,SsaPa.dv,0,0,,,,
devanagari.ttf,SsaPaRa.dv,0,0,,,,
devanagari.ttf,SsaSsa.dv,0,0,,,,
devanagari.ttf,SsaTtha.dv,1,6,0,1,0,0
devanagari.ttf,SsaVa.dv,0,0,,,,
devanagari.ttf,SsaYa.dv,1,3,0,1,0,0
devanagari.ttf,TaKaSsa.dv,0,0,,,,
devanagari.ttf,TaKha.dv,0,0,,,,
devanagari.ttf,TaLa.dv,0,0,,,,
devanagari.ttf,TaMa.dv,1,3,0,1,0,0
devanagari.ttf,TaMaYa.dv,0,0,,,,
devanagari.ttf,TaNaYa.dv,0,0,,,,
devanagari.ttf,TaPa.dv,1,6,0,1,0,0
devanagari.ttf,TaPaLa.dv,0,0,,,,
devanagari.ttf,TaPaRa.dv,0,0,,,,
devanagari.ttf,TaRaYaone.dv,0,0,,,,
devanagari.ttf,TaRaone.dv,0,0,,,,
devanagari.ttf,TaSa.dv,1,6,0,1,0,0
devanagari.ttf,TaSaNa.dv,0,0,,,,
devanagari.ttf,TaTaVa.dv,1,6,0,1,0,0
devanagari.ttf,TaTaYa.dv,0,0,,,,
devanagari.ttf,TaTha.dv,0,0,,,,
devanagari.ttf,ThaYa.dv,1,3,0,1,0,0
devanagari.ttf,VaLa.dv,0,0,,,,
devanagari.ttf,VaVa.dv,0,0,,,,
devanagari.ttf,YaYa.dv,1,3,0,1,0,0
devanagari.ttf,matraAuBindu.dv,0,0,,,,
devanagari.ttf,matraAuChandrabindu.dv,0,0,,,,
devanagari.ttf,matraAuReph.dv,0,0,,,,
devanagari.ttf,matraAuRephBindu.dv,0,0,,,,
devanagari.ttf,matraAuRephChandrabindu.dv,0,0,,,,
devanagari.ttf,matraIfifteen.dv,0,0,,,,
devanagari.ttf,matraIiBindu3.dv,0,0,,,,
devanagari.ttf,matraIiReph.dv,1,6,0,1,0,0
devanagari.ttf,matraIiRephBinduone.dv,0,0,,,,
devanagari.ttf,matraIiRephChandrabindu.dv,0,0,,,,
devanagari.ttf,matraIiRephChandrabindu3.dv,0,0,,,,
devanagari.ttf,matraIiRephChandrabindutwo.dv,0,0,,,,
devanagari.ttf,matraIthirteen.dv,1,6,0,1,0,0
devanagari.ttf,matraItwelve.dv,0,0,,,,
devanagari.ttf,matraItwenty.dv,0,0,,,,
devanagari.ttf,matraItwentytwo.dv,0,0,,,,
devanagari.ttf,matraOReph.dv,1,6,0,1,0,0
devanagari.ttf,matraORephBindu.dv,0,0,,,,
devanagari.ttf,matraORephChandrabindu.dv,0,0,,,,
devanagari.ttf,uni0974,0,0,,,,
devanagari.ttf,uni0977,0,0,,,,
devanagari.ttf,uni097C,0,0,,,,
devanagari.ttf,uni1CF5,0,0,,,,
devanagari.ttf,vowelA.dv,1,6,0,1,0,0
devanagari.ttf,vowelAa.dv,1,6,0,1,0,0
devanagari.ttf,vowelAu.dv,1,6,0,1,0,0
devanagari.ttf,vowelChandraA.dv,0,0,,,,
devanagari.ttf,vowelChandraO.dv,1,3,0,1,0,0
devanagari.ttf,vowelO.dv,1,6,0,1,0,0
devanagari.ttf,vowelShortA.dv,1,3,0,1,0,0
gujarati.ttf,MatraAuChandrabindu.gj,0,0,,,,
gujarati.ttf,MatraAuRephChandrabindu.gj,0,0,,,,
gujarati.ttf,MatraI10RephBindu.gj,0,0,,,,
gujarati.ttf,MatraI11Reph.gj,0,0,,,,
gujarati.ttf,MatraI11RephBindu.gj,0,0,,,,
gujarati.ttf,MatraI12Reph.gj,0,0,,,,
gujarati.ttf,MatraI12RephBindu.gj,0,0,,,,
gujarati.ttf,MatraI13.gj,0,0,,,,
gujarati.ttf,MatraI13Reph.gj,0,0,,,,
gujarati.ttf,MatraI13RephBindu.gj,0,0,,,,
gujarati.ttf,MatraI14Reph.gj,0,0,,,,
gujarati.ttf,MatraI14RephBindu.gj,0,0,,,,
gujarati.ttf,MatraI15.gj,0,0,,,,
gujarati.ttf,MatraI15Reph.gj,0,0,,,,
gujarati.ttf,MatraI15RephBindu.gj,0,0,,,,
gujarati.ttf,MatraI16.gj,0,0,,,,
gujarati.ttf,MatraI16Reph.gj,0,0,,,,
gujarati.ttf,MatraI16RephBindu.gj,0,0,,,,
gujarati.ttf,MatraI17.gj,0,0,,,,
gujarati.ttf,MatraI17Reph.gj,0,0,,,,
gujarati.ttf,MatraI17RephBindu.gj,0,0,,,,
gujarati.ttf,MatraI18Reph.gj,0,0,,,,
gujarati.ttf,MatraI18RephBindu.gj,0,0,,,,
gujarati.ttf,MatraI19Reph.gj,0,0,,,,
gujarati.ttf,MatraI19RephBindu.gj,0,0,,,,
gujarati.ttf,MatraI1Reph.gj,0,0,,,,
gujarati.ttf,MatraI1RephBindu.gj,0,0,,,,
gujarati.ttf,MatraI20Reph.gj,0,0,,,,
gujarati.ttf,MatraI20RephBindu.gj,0,0,,,,
gujarati.ttf,MatraI21.gj,0,0,,,,
gujarati.ttf,MatraI21Reph.gj,0,0,,,,
gujarati.ttf,MatraI21RephBindu.gj,0,0,,,,
gujarati.ttf,MatraI22.gj,0,0,,,,
gujarati.ttf,MatraI22Reph.gj,0,0,,,,
gujarati.ttf,MatraI22RephBindu.gj,0,0,,,,
gujarati.ttf,MatraI23.gj,0,0,,,,
gujarati.ttf,MatraI23Reph.gj,0,0,,,,
gujarati.ttf,MatraI23RephBindu.gj,0,0,,,,
gujarati.ttf,MatraI24.gj,0,0,,,,
gujarati.ttf,MatraI24Reph.gj,0,0,,,,
gujarati.ttf,MatraI24RephBindu.gj,0,0,,,,
gujarati.ttf,MatraI25.gj,0,0,,,,
gujarati.ttf,MatraI25Reph.gj,0,0,,,,
gujarati.ttf,MatraI26.gj,0,0,,,,
gujarati.ttf,MatraI26Reph.gj,0,0,,,,
gujarati.ttf,MatraI26RephBindu.gj,0,0,,,,
gujarati.ttf,MatraI27.gj,0,0,,,,
gujarati.ttf,MatraI27Reph.gj,0,0,,,,
gujarati.ttf,MatraI27RephBindu.gj,0,0,,,,
gujarati.ttf,MatraI28.gj,0,0,,,,
gujarati.ttf,MatraI28Reph.gj,0,0,,,,
gujarati.ttf,MatraI28RephBindu.gj,0,0,,,,
gujarati.ttf,MatraI29.gj,0,0,,,,
gujarati.ttf,MatraI29RephBindu.gj,0,0,,,,
gujarati.ttf,MatraI2Reph.gj,0,0,,,,
gujarati.ttf,MatraI2RephBindu.gj,0,0,,,,
gujarati.ttf,MatraI3.gj,1,6,0,0,0,
gujarati.ttf,MatraI30.gj,0,0,,,,
gujarati.ttf,MatraI30RephBindu.gj,0,0,,,,
gujarati.ttf,MatraI31.gj,0,0,,,,
gujarati.ttf,MatraI32.gj,0,0,,,,
gujarati.ttf,MatraI32Reph.gj,0,0,,,,
gujarati.ttf,MatraI32RephBindu.gj,0,0,,,,
gujarati.ttf,MatraI34.gj,0,0,,,,
gujarati.ttf,MatraI34RephBindu.gj,0,0,,,,
gujarati.ttf,MatraI35.gj,0,0,,,,
gujarati.ttf,MatraI3Reph.gj,0,0,,,,
gujarati.ttf,MatraI3RephBindu.gj,0,0,,,,
gujarati.ttf,MatraI4RephBindu.gj,0,0,,,,
gujarati.ttf,MatraI5RephBindu.gj,0,0,,,,
gujarati.ttf,MatraI6RephBindu.gj,0,0,,,,
gujarati.ttf,MatraI7Reph.gj,0,0,,,,
gujarati.ttf,MatraI7RephBindu.gj,0,0,,,,
gujarati.ttf,MatraI8Reph.gj,0,0,,,,
gujarati.ttf,MatraI9Reph.gj,0,0,,,,
gujarati.ttf,MatraI9RephBindu.gj,0,0,,,,
gujarati.ttf,MatraIBindu10.gj,0,0,,,,
gujarati.ttf,MatraIBindu11.gj,0,0,,,,
gujarati.ttf,MatraIBindu12.gj,0,0,,,,
gujarati.ttf,MatraIBindu13.gj,0,0,,,,
gujarati.ttf,MatraIBindu14.gj,0,0,,,,
gujarati.ttf,MatraIBindu15.gj,0,0,,,,
gujarati.ttf,MatraIBindu16.gj,0,0,,,,
gujarati.ttf,MatraIBindu17.gj,0,0,,,,
gujarati.ttf,MatraIBindu18.gj,0,0,,,,
gujarati.ttf,MatraIBindu19.gj,0,0,,,,
gujarati.ttf,MatraIBindu20.gj,0,0,,,,
gujarati.ttf,MatraIBindu21.gj,0,0,,,,
gujarati.ttf,MatraIBindu22.gj,0,0,,,,
gujarati.ttf,MatraIBindu23.gj,0,0,,,,
gujarati.ttf,MatraIBindu24.gj,0,0,,,,
gujarati.ttf,MatraIBindu25.gj,0,0,,,,
gujarati.ttf,MatraIBindu26.gj,0,0,,,,
gujarati.ttf,MatraIBindu27.gj,0,0,,,,
gujarati.ttf,MatraIBindu28.gj,0,0,,,,
gujarati.ttf,MatraIBindu29.gj,0,0,,,,
gujarati.ttf,MatraIBindu3.gj,0,0,,,,
gujarati.ttf,MatraIBindu30.gj,0,0,,,,
gujarati.ttf,MatraIBindu31.gj,0,0,,,,
gujarati.ttf,MatraIBindu32.gj,0,0,,,,
gujarati.ttf,MatraIBindu4.gj,0,0,,,,
gujarati.ttf,MatraIBindu5.gj,0,0,,,,
gujarati.ttf,MatraIBindu6.gj,0,0,,,,
gujarati.ttf,MatraIBindu7.gj,0,0,,,,
gujarati.ttf,MatraIDefaultBindu.gj,0,0,,,,
gujarati.ttf,MatraIDefaultRephBindu.gj,0,0,,,,
gujarati.ttf,MatraIiChandrabindu.gj,0,0,,,,
kannada.ttf,Chasmall2.kn,0,0,,,,
kannada.ttf,Dasmall2.kn,0,0,,,,
kannada.ttf,Dhasmall2.kn,0,0,,,,
kannada.ttf,GaRasmall.kn,0,0,,,,
kannada.ttf,Gasmall2.kn,0,0,,,,
kannada.ttf,Hasmall2.kn,0,0,,,,
kannada.ttf,Jhasmall2.kn,0,0,,,,
kannada.ttf,KaRasmall.kn,0,0,,,,
kannada.ttf,KaSsaHalant.kn,0,0,,,,
kannada.ttf,KaSsasmall.kn,0,0,,,,
kannada.ttf,KamatraAu.kn,1,6,0,0,0,
kannada.ttf,Khasmall1.kn,0,0,,,,
kannada.ttf,Lasmall2.kn,0,0,,,,
kannada.ttf,NnamatraAu.kn,1,3,0,0,0,
kannada.ttf,RaObsoletesmall2.kn,0,0,,,,
kannada.ttf,Rasmall4.kn,0,0,,,,
kannada.ttf,Thasmall2.kn,0,0,,,,
kannada.ttf,Ttasmall2.kn,0,0,,,,
kannada.ttf,matraRuu.kn,0,0,,,,
kannada.ttf,vowelLaObsoletesmall2.kn,0,0,,,,
malayalam.ttf,ch1xx,0,0,,,,
malayalam.ttf,ch4xx,0,0,,,,
malayalam.ttf,k1k1r1,0,0,,,,
malayalam.ttf,k1l1,0,0,,,,
malayalam.ttf,l3k1k1u1,0,0,,,,
malayalam.ttf,lhxx,0,0,,,,
malayalam.ttf,njxx,0,0,,,,
malayalam.ttf,p1p2,0,0,,,,
malayalam.ttf,th2m1,0,0,,,,
malayalam.ttf,th4r3u1,0,0,,,,
malayalam.ttf,z1n1u1,0,0,,,,
odia.ttf,airephcandraBinduoriya,0,0,,,,
odia.ttf,airephcandraBinduoriya.BRACKET.varAlt01,0,0,,,,
odia.ttf,aurephcandraBinduoriya,0,0,,,,
odia.ttf,aurephcandraBinduoriya.BRACKET.varAlt01,0,0,,,,
odia.ttf,rephauLengthcandraBinduoriya,0,0,,,,
odia.ttf,rephauLengthcandraBinduoriya.BRACKET.varAlt01,0,0,,,,
tamil.ttf,CaMatraIi.tm,1,3,0,0,0,
tamil.ttf,CaMatraUu.tm,1,6,0,0,0,
tamil.ttf,CreditSign.tm,0,0,,,,
tamil.ttf,Ja.tm,1,6,0,1,0,0
tamil.ttf,JaAltMatraI.tm,0,0,,,,
tamil.ttf,JaAltMatraUu.tm,0,0,,,,
tamil.ttf,JaMatraI.tm,1,6,0,0,0,
tamil.ttf,JaMatraU.tm,1,3,0,0,0,
tamil.ttf,KaMatraI.tm,1,6,0,0,0,
tamil.ttf,KaMatraU.tm,1,6,0,0,0,
tamil.ttf,LaMatraAi.tm,0,0,,,,
tamil.ttf,LaMatraIi.tm,1,3,0,0,0,
tamil.ttf,LaMatraU.tm,1,6,0,0,0,
tamil.ttf,LlaMatraI.tm,1,6,0,1,0,0
tamil.ttf,LlaMatraIi.tm,1,3,0,1,0,0
tamil.ttf,Llla.tm,1,6,0,1,0,0
tamil.ttf,LllaMatraI.tm,1,3,0,0,0,
tamil.ttf,LllaMatraIi.tm,1,3,0,0,0,
tamil.ttf,LllaMatraU.tm,1,3,0,0,0,
tamil.ttf,LllaPulli.tm,1,6,0,0,0,
tamil.ttf,MaMatraIi.tm,1,6,0,0,0,
tamil.ttf,MatraOo.tm,0,0,,,,
tamil.ttf,MonthSign.tm,0,0,,,,
tamil.ttf,NaMatraI.tm,1,6,0,0,0,
tamil.ttf,NaMatraIi.tm,1,3,0,0,0,
tamil.ttf,NaMatraU.tm,1,6,0,0,0,
tamil.ttf,NaMatraUu.tm,1,6,0,0,0,
tamil.ttf,NgaMatraI.tm,1,3,0,0,0,
tamil.ttf,NnnaMatraAa.tm,0,0,,,,
tamil.ttf,NnnaMatraIi.tm,1,6,0,0,0,
tamil.ttf,NnnaMatraU.tm,1,6,0,0,0,
tamil.ttf,Nya.tm,1,6,0,1,0,0
tamil.ttf,NyaMatraI.tm,1,3,0,0,0,
tamil.ttf,NyaMatraIi.tm,1,3,0,0,0,
tamil.ttf,NyaMatraU.tm,1,3,0,0,0,
tamil.ttf,One.tm,1,3,0,0,0,
tamil.ttf,PaMatraIi.tm,1,6,0,0,0,
tamil.ttf,PaMatraU.tm,1,6,0,0,0,
tamil.ttf,Ra.tm,1,6,0,1,0,0
tamil.ttf,RaMatraI.tm,1,6,0,0,0,
tamil.ttf,RaMatraIi.tm,1,3,0,0,0,
tamil.ttf,RaMatraU.tm,1,3,0,0,0,
tamil.ttf,RraMatraIi.tm,1,3,0,0,0,
tamil.ttf,Sa.tm,1,6,0,1,0,0
tamil.ttf,SaMatraIi.tm,1,3,0,0,0,
tamil.ttf,SaPulli.tm,1,6,0,0,0,
tamil.ttf,ShaMatraI.tm,1,3,0,0,0,
tamil.ttf,ShaMatraU.tm,1,3,0,0,0,
tamil.ttf,Ssa.tm,1,6,0,1,0,0
tamil.ttf,SsaMatraIi.tm,1,3,0,0,0,
tamil.ttf,TaMatraIi.tm,1,6,0,0,0,
tamil.ttf,TaMatraUu.tm,1,6,0,0,0,
tamil.ttf,Ten.tm,0,0,,,,
tamil.ttf,TtaMatraUu.tm,1,3,0,1,0,0
tamil.ttf,VaMatraI.tm,1,6,0,0,0,
tamil.ttf,VaMatraU.tm,1,6,0,1,0,0
tamil.ttf,Ya.tm,1,6,0,1,0,0
tamil.ttf,YaMatraI.tm,1,6,0,0,0,
tamil.ttf,YaMatraIi.tm,1,3,0,0,0,
tamil.ttf,YaMatraUu.tm,1,3,0,0,0,
tamil.ttf,Zero.tm,1,3,0,0,0,
tamil.ttf,vowelEe.tm,1,3,0,0,0,

